Evaluating semantic models with word-sentence relatedness

Semantic textual similarity (STS) systems are designed to encode and evaluate the semantic similarity between words, phrases, sentences, and documents. One method for assessing the quality or authenticity of semantic information encoded in these systems is by comparison with human judgments. A data set for evaluating semantic models was developed consisting of 775 English word-sentence pairs, each annotated for semantic relatedness by human raters engaged in a Maximum Difference Scaling (MDS) task, as well as a faster alternative task. As a sample application of this relatedness data, behavior-based relatedness was compared to the relatedness computed via four off-the-shelf STS models: n-gram, Latent Semantic Analysis (LSA), Word2Vec, and UMBC Ebiquity. Some STS models captured much of the variance in the human judgments collected, but they were not sensitive to the implicatures and entailments that were processed and considered by the participants. All text stimuli and judgment data have been made freely available.

==> anc/concepts_glasgow2016.csv <==
conceptID,concept
1,family
2,school
3,small
4,speak
5,break
6,trial
7,protest
8,lawyer
9,doctor
10,walk
11,computer
12,spring
13,tourist
14,eat
15,magazine
16,angry
17,park
18,wealthy
19,storm
20,soccer
21,kick
22,bird
23,teacher
24,dog
25,door


==> anc/mean_ranks_free-rank_glasgow2016.csv <==
conceptID,concept,sentenceID,sentence,rank mean, rank std dev
1,family,211,The family was happy,1.65,0.99
1,family,215,The family survived the powerful hurricane,3.25,1.94
1,family,214,The family played at the beach,3.60,4.52
1,family,213,The wealthy family celebrated at the party,4.05,2.54
1,family,212,The politician visited the family,6.80,3.38
1,family,216,The priest approached the lonely family,7.40,5.40
1,family,231,The parent watched the sick child,8.60,3.86
1,family,223,The parent shouted at the child,10.85,4.67
1,family,226,The parent visited the school,10.85,4.25
1,family,218,The parent bought the magazine,12.30,4.35
1,family,230,The parent took the cellphone,12.30,3.91
1,family,224,The happy couple visited the embassy,13.70,4.95
1,family,229,The couple laughed at dinner,14.10,5.08
1,family,220,The couple planned the vacation,14.75,5.02
1,family,219,The couple read on the beach,15.30,4.80
1,family,221,The child broke the glass in the restaurant,15.30,3.84
1,family,225,The wealthy couple left the theater,15.55,4.21
1,family,227,The happy child found the dime,16.65,4.75
1,family,217,The child held the soft feather,16.70,3.73
1,family,222,The angry child threw the book,16.80,5.32
1,family,228,The child gave the flower to the artist,16.80,5.71
1,family,237,The girl dropped the shiny dime,21.30,5.38
1,family,241,The actor gave the football to the team,23.75,2.84
1,family,236,The commander listened to the soldier,25.10,3.13
1,family,235,The soldier crossed the field,25.60,5.36
1,family,234,The artist drew the river,26.20,3.72
1,family,240,The judge met the mayor,26.50,2.87
1,family,233,The editor drank tea at dinner,26.60,2.68
1,family,238,The beach was empty,27.10,3.09
1,family,239,The doctor stole the book,27.15,2.32
1,family,232,The window was dusty,29.40,2.58
2,school,217,The family was happy,1.65,0.99
2,school,226,The family survived the powerful hurricane,3.25,1.94
2,school,223,The family played at the beach,3.60,4.52
2,school,222,The wealthy family celebrated at the party,4.05,2.54
2,school,221,The politician visited the family,6.80,3.38
2,school,227,The priest approached the lonely family,7.40,5.40
2,school,363,The parent watched the sick child,8.60,3.86
2,school,273,The parent shouted at the child,10.85,4.67
2,school,286,The parent visited the school,10.85,4.25
2,school,231,The parent bought the magazine,12.30,4.35
2,school,335,The parent took the cellphone,12.30,3.91
2,school,283,The happy couple visited the embassy,13.70,4.95
2,school,325,The couple laughed at dinner,14.10,5.08
2,school,251,The couple planned the vacation,14.75,5.02
2,school,242,The couple read on the beach,15.30,4.80
2,school,253,The child broke the glass in the restaurant,15.30,3.84
2,school,284,The wealthy couple left the theater,15.55,4.21
2,school,295,The happy child found the dime,16.65,4.75
2,school,228,The child held the soft feather,16.70,3.73
2,school,254,The angry child threw the book,16.80,5.32
2,school,321,The child gave the flower to the artist,16.80,5.71
2,school,412,The girl dropped the shiny dime,21.30,5.38
2,school,449,The actor gave the football to the team,23.75,2.84
2,school,411,The commander listened to the soldier,25.10,3.13
2,school,409,The soldier crossed the field,25.60,5.36
2,school,397,The artist drew the river,26.20,3.72
2,school,448,The judge met the mayor,26.50,2.87
2,school,396,The editor drank tea at dinner,26.60,2.68
2,school,439,The beach was empty,27.10,3.09
2,school,444,The doctor stole the book,27.15,2.32
2,school,391,The window was dusty,29.40,2.58
3,small,217,The family was happy,1.65,0.99
3,small,227,The family survived the powerful hurricane,3.25,1.94
3,small,223,The family played at the beach,3.60,4.52
3,small,222,The wealthy family celebrated at the party,4.05,2.54
3,small,221,The politician visited the family,6.80,3.38
3,small,228,The priest approached the lonely family,7.40,5.40
3,small,413,The parent watched the sick child,8.60,3.86
3,small,316,The parent shouted at the child,10.85,4.67
3,small,335,The parent visited the school,10.85,4.25
3,small,231,The parent bought the magazine,12.30,4.35
3,small,403,The parent took the cellphone,12.30,3.91
3,small,330,The happy couple visited the embassy,13.70,4.95
3,small,391,The couple laughed at dinner,14.10,5.08
3,small,280,The couple planned the vacation,14.75,5.02
3,small,237,The couple read on the beach,15.30,4.80
3,small,281,The child broke the glass in the restaurant,15.30,3.84
3,small,331,The wealthy couple left the theater,15.55,4.21
3,small,352,The happy child found the dime,16.65,4.75
3,small,230,The child held the soft feather,16.70,3.73
3,small,315,The angry child threw the book,16.80,5.32
3,small,377,The child gave the flower to the artist,16.80,5.71
3,small,445,The girl dropped the shiny dime,21.30,5.38
3,small,450,The actor gave the football to the team,23.75,2.84
3,small,442,The commander listened to the soldier,25.10,3.13
3,small,440,The soldier crossed the field,25.60,5.36
3,small,436,The artist drew the river,26.20,3.72
3,small,449,The judge met the mayor,26.50,2.87
3,small,435,The editor drank tea at dinner,26.60,2.68
3,small,446,The beach was empty,27.10,3.09
3,small,447,The doctor stole the book,27.15,2.32
3,small,430,The window was dusty,29.40,2.58
4,speak,223,The family was happy,1.65,0.99
4,speak,300,The family survived the powerful hurricane,3.25,1.94
4,speak,266,The family played at the beach,3.60,4.52
4,speak,236,The wealthy family celebrated at the party,4.05,2.54
4,speak,229,The politician visited the family,6.80,3.38
4,speak,306,The priest approached the lonely family,7.40,5.40
4,speak,366,The parent watched the sick child,8.60,3.86
4,speak,328,The parent shouted at the child,10.85,4.67
4,speak,349,The parent visited the school,10.85,4.25
4,speak,313,The parent bought the magazine,12.30,4.35
4,speak,365,The parent took the cellphone,12.30,3.91
4,speak,336,The happy couple visited the embassy,13.70,4.95
4,speak,358,The couple laughed at dinner,14.10,5.08
4,speak,324,The couple planned the vacation,14.75,5.02
4,speak,317,The couple read on the beach,15.30,4.80
4,speak,325,The child broke the glass in the restaurant,15.30,3.84
4,speak,345,The wealthy couple left the theater,15.55,4.21
4,speak,354,The happy child found the dime,16.65,4.75
4,speak,308,The child held the soft feather,16.70,3.73
4,speak,327,The angry child threw the book,16.80,5.32
4,speak,357,The child gave the flower to the artist,16.80,5.71
4,speak,372,The girl dropped the shiny dime,21.30,5.38
4,speak,376,The actor gave the football to the team,23.75,2.84
4,speak,371,The commander listened to the soldier,25.10,3.13
4,speak,370,The soldier crossed the field,25.60,5.36
4,speak,369,The artist drew the river,26.20,3.72
4,speak,375,The judge met the mayor,26.50,2.87
4,speak,368,The editor drank tea at dinner,26.60,2.68
4,speak,373,The beach was empty,27.10,3.09
4,speak,374,The doctor stole the book,27.15,2.32
4,speak,367,The window was dusty,29.40,2.58
5,break,221,The family was happy,1.65,0.99
5,break,264,The family survived the powerful hurricane,3.25,1.94
5,break,237,The family played at the beach,3.60,4.52
5,break,234,The wealthy family celebrated at the party,4.05,2.54
5,break,232,The politician visited the family,6.80,3.38
5,break,265,The priest approached the lonely family,7.40,5.40
5,break,380,The parent watched the sick child,8.60,3.86
5,break,312,The parent shouted at the child,10.85,4.67
5,break,333,The parent visited the school,10.85,4.25
5,break,276,The parent bought the magazine,12.30,4.35
5,break,365,The parent took the cellphone,12.30,3.91
5,break,314,The happy couple visited the embassy,13.70,4.95
5,break,338,The couple laughed at dinner,14.10,5.08
5,break,293,The couple planned the vacation,14.75,5.02
5,break,291,The couple read on the beach,15.30,4.80
5,break,302,The child broke the glass in the restaurant,15.30,3.84
5,break,331,The wealthy couple left the theater,15.55,4.21
5,break,335,The happy child found the dime,16.65,4.75
5,break,269,The child held the soft feather,16.70,3.73
5,break,307,The angry child threw the book,16.80,5.32
5,break,337,The child gave the flower to the artist,16.80,5.71
5,break,414,The girl dropped the shiny dime,21.30,5.38
5,break,425,The actor gave the football to the team,23.75,2.84
5,break,411,The commander listened to the soldier,25.10,3.13
5,break,398,The soldier crossed the field,25.60,5.36
5,break,395,The artist drew the river,26.20,3.72
5,break,419,The judge met the mayor,26.50,2.87
5,break,394,The editor drank tea at dinner,26.60,2.68
5,break,415,The beach was empty,27.10,3.09
5,break,416,The doctor stole the book,27.15,2.32
5,break,384,The window was dusty,29.40,2.58
6,trial,240,The family was happy,1.65,0.99
6,trial,303,The family survived the powerful hurricane,3.25,1.94
6,trial,285,The family played at the beach,3.60,4.52
6,trial,255,The wealthy family celebrated at the party,4.05,2.54
6,trial,243,The politician visited the family,6.80,3.38
6,trial,304,The priest approached the lonely family,7.40,5.40
6,trial,355,The parent watched the sick child,8.60,3.86
6,trial,347,The parent shouted at the child,10.85,4.67
6,trial,350,The parent visited the school,10.85,4.25
6,trial,312,The parent bought the magazine,12.30,4.35
6,trial,354,The parent took the cellphone,12.30,3.91
6,trial,348,The happy couple visited the embassy,13.70,4.95
6,trial,353,The couple laughed at dinner,14.10,5.08
6,trial,339,The couple planned the vacation,14.75,5.02
6,trial,332,The couple read on the beach,15.30,4.80
6,trial,345,The child broke the glass in the restaurant,15.30,3.84
6,trial,349,The wealthy couple left the theater,15.55,4.21
6,trial,351,The happy child found the dime,16.65,4.75
6,trial,305,The child held the soft feather,16.70,3.73
6,trial,346,The angry child threw the book,16.80,5.32
6,trial,352,The child gave the flower to the artist,16.80,5.71
6,trial,429,The girl dropped the shiny dime,21.30,5.38
6,trial,437,The actor gave the football to the team,23.75,2.84
6,trial,428,The commander listened to the soldier,25.10,3.13
6,trial,383,The soldier crossed the field,25.60,5.36
6,trial,368,The artist drew the river,26.20,3.72
6,trial,433,The judge met the mayor,26.50,2.87
6,trial,357,The editor drank tea at dinner,26.60,2.68
6,trial,431,The beach was empty,27.10,3.09
6,trial,432,The doctor stole the book,27.15,2.32
6,trial,356,The window was dusty,29.40,2.58
7,protest,212,The family was happy,1.65,0.99
7,protest,285,The family survived the powerful hurricane,3.25,1.94
7,protest,267,The family played at the beach,3.60,4.52
7,protest,244,The wealthy family celebrated at the party,4.05,2.54
7,protest,222,The politician visited the family,6.80,3.38
7,protest,286,The priest approached the lonely family,7.40,5.40
7,protest,308,The parent watched the sick child,8.60,3.86
7,protest,300,The parent shouted at the child,10.85,4.67
7,protest,303,The parent visited the school,10.85,4.25
7,protest,295,The parent bought the magazine,12.30,4.35
7,protest,307,The parent took the cellphone,12.30,3.91
7,protest,301,The happy couple visited the embassy,13.70,4.95
7,protest,306,The couple laughed at dinner,14.10,5.08
7,protest,297,The couple planned the vacation,14.75,5.02
7,protest,296,The couple read on the beach,15.30,4.80
7,protest,298,The child broke the glass in the restaurant,15.30,3.84
7,protest,302,The wealthy couple left the theater,15.55,4.21
7,protest,304,The happy child found the dime,16.65,4.75
7,protest,289,The child held the soft feather,16.70,3.73
7,protest,299,The angry child threw the book,16.80,5.32
7,protest,305,The child gave the flower to the artist,16.80,5.71
7,protest,314,The girl dropped the shiny dime,21.30,5.38
7,protest,318,The actor gave the football to the team,23.75,2.84
7,protest,313,The commander listened to the soldier,25.10,3.13
7,protest,312,The soldier crossed the field,25.60,5.36
7,protest,311,The artist drew the river,26.20,3.72
7,protest,317,The judge met the mayor,26.50,2.87
7,protest,310,The editor drank tea at dinner,26.60,2.68
7,protest,315,The beach was empty,27.10,3.09
7,protest,316,The doctor stole the book,27.15,2.32
7,protest,309,The window was dusty,29.40,2.58
8,lawyer,224,The family was happy,1.65,0.99
8,lawyer,303,The family survived the powerful hurricane,3.25,1.94
8,lawyer,285,The family played at the beach,3.60,4.52
8,lawyer,243,The wealthy family celebrated at the party,4.05,2.54
8,lawyer,240,The politician visited the family,6.80,3.38
8,lawyer,304,The priest approached the lonely family,7.40,5.40
8,lawyer,354,The parent watched the sick child,8.60,3.86
8,lawyer,346,The parent shouted at the child,10.85,4.67
8,lawyer,349,The parent visited the school,10.85,4.25
8,lawyer,312,The parent bought the magazine,12.30,4.35
8,lawyer,353,The parent took the cellphone,12.30,3.91
8,lawyer,347,The happy couple visited the embassy,13.70,4.95
8,lawyer,352,The couple laughed at dinner,14.10,5.08
8,lawyer,329,The couple planned the vacation,14.75,5.02
8,lawyer,326,The couple read on the beach,15.30,4.80
8,lawyer,339,The child broke the glass in the restaurant,15.30,3.84
8,lawyer,348,The wealthy couple left the theater,15.55,4.21
8,lawyer,350,The happy child found the dime,16.65,4.75
8,lawyer,305,The child held the soft feather,16.70,3.73
8,lawyer,345,The angry child threw the book,16.80,5.32
8,lawyer,351,The child gave the flower to the artist,16.80,5.71
8,lawyer,360,The girl dropped the shiny dime,21.30,5.38
8,lawyer,364,The actor gave the football to the team,23.75,2.84
8,lawyer,359,The commander listened to the soldier,25.10,3.13
8,lawyer,358,The soldier crossed the field,25.60,5.36
8,lawyer,357,The artist drew the river,26.20,3.72
8,lawyer,363,The judge met the mayor,26.50,2.87
8,lawyer,356,The editor drank tea at dinner,26.60,2.68
8,lawyer,361,The beach was empty,27.10,3.09
8,lawyer,362,The doctor stole the book,27.15,2.32
8,lawyer,355,The window was dusty,29.40,2.58
9,doctor,231,The family was happy,1.65,0.99
9,doctor,293,The family survived the powerful hurricane,3.25,1.94
9,doctor,272,The family played at the beach,3.60,4.52
9,doctor,264,The wealthy family celebrated at the party,4.05,2.54
9,doctor,239,The politician visited the family,6.80,3.38
9,doctor,299,The priest approached the lonely family,7.40,5.40
9,doctor,381,The parent watched the sick child,8.60,3.86
9,doctor,366,The parent shouted at the child,10.85,4.67
9,doctor,374,The parent visited the school,10.85,4.25
9,doctor,313,The parent bought the magazine,12.30,4.35
9,doctor,380,The parent took the cellphone,12.30,3.91
9,doctor,367,The happy couple visited the embassy,13.70,4.95
9,doctor,379,The couple laughed at dinner,14.10,5.08
9,doctor,336,The couple planned the vacation,14.75,5.02
9,doctor,315,The couple read on the beach,15.30,4.80
9,doctor,359,The child broke the glass in the restaurant,15.30,3.84
9,doctor,373,The wealthy couple left the theater,15.55,4.21
9,doctor,377,The happy child found the dime,16.65,4.75
9,doctor,301,The child held the soft feather,16.70,3.73
9,doctor,365,The angry child threw the book,16.80,5.32
9,doctor,378,The child gave the flower to the artist,16.80,5.71
9,doctor,387,The girl dropped the shiny dime,21.30,5.38
9,doctor,391,The actor gave the football to the team,23.75,2.84
9,doctor,386,The commander listened to the soldier,25.10,3.13
9,doctor,385,The soldier crossed the field,25.60,5.36
9,doctor,384,The artist drew the river,26.20,3.72
9,doctor,390,The judge met the mayor,26.50,2.87
9,doctor,383,The editor drank tea at dinner,26.60,2.68
9,doctor,388,The beach was empty,27.10,3.09
9,doctor,389,The doctor stole the book,27.15,2.32
9,doctor,382,The window was dusty,29.40,2.58
10,walk,216,The family was happy,1.65,0.99
10,walk,247,The family survived the powerful hurricane,3.25,1.94
10,walk,245,The family played at the beach,3.60,4.52
10,walk,220,The wealthy family celebrated at the party,4.05,2.54
10,walk,218,The politician visited the family,6.80,3.38
10,walk,248,The priest approached the lonely family,7.40,5.40
10,walk,284,The parent watched the sick child,8.60,3.86
10,walk,276,The parent shouted at the child,10.85,4.67
10,walk,279,The parent visited the school,10.85,4.25
10,walk,258,The parent bought the magazine,12.30,4.35
10,walk,283,The parent took the cellphone,12.30,3.91
10,walk,277,The happy couple visited the embassy,13.70,4.95
10,walk,282,The couple laughed at dinner,14.10,5.08
10,walk,273,The couple planned the vacation,14.75,5.02
10,walk,272,The couple read on the beach,15.30,4.80
10,walk,274,The child broke the glass in the restaurant,15.30,3.84
10,walk,278,The wealthy couple left the theater,15.55,4.21
10,walk,280,The happy child found the dime,16.65,4.75
10,walk,250,The child held the soft feather,16.70,3.73
10,walk,275,The angry child threw the book,16.80,5.32
10,walk,281,The child gave the flower to the artist,16.80,5.71
10,walk,290,The girl dropped the shiny dime,21.30,5.38
10,walk,294,The actor gave the football to the team,23.75,2.84
10,walk,289,The commander listened to the soldier,25.10,3.13
10,walk,288,The soldier crossed the field,25.60,5.36
10,walk,287,The artist drew the river,26.20,3.72
10,walk,293,The judge met the mayor,26.50,2.87
10,walk,286,The editor drank tea at dinner,26.60,2.68
10,walk,291,The beach was empty,27.10,3.09
10,walk,292,The doctor stole the book,27.15,2.32
10,walk,285,The window was dusty,29.40,2.58
11,computer,230,The family was happy,1.65,0.99
11,computer,303,The family survived the powerful hurricane,3.25,1.94
11,computer,291,The family played at the beach,3.60,4.52
11,computer,276,The wealthy family celebrated at the party,4.05,2.54
11,computer,275,The politician visited the family,6.80,3.38
11,computer,319,The priest approached the lonely family,7.40,5.40
11,computer,334,The parent watched the sick child,8.60,3.86
11,computer,326,The parent shouted at the child,10.85,4.67
11,computer,329,The parent visited the school,10.85,4.25
11,computer,321,The parent bought the magazine,12.30,4.35
11,computer,333,The parent took the cellphone,12.30,3.91
11,computer,327,The happy couple visited the embassy,13.70,4.95
11,computer,332,The couple laughed at dinner,14.10,5.08
11,computer,323,The couple planned the vacation,14.75,5.02
11,computer,322,The couple read on the beach,15.30,4.80
11,computer,324,The child broke the glass in the restaurant,15.30,3.84
11,computer,328,The wealthy couple left the theater,15.55,4.21
11,computer,330,The happy child found the dime,16.65,4.75
11,computer,320,The child held the soft feather,16.70,3.73
11,computer,325,The angry child threw the book,16.80,5.32
11,computer,331,The child gave the flower to the artist,16.80,5.71
11,computer,340,The girl dropped the shiny dime,21.30,5.38
11,computer,344,The actor gave the football to the team,23.75,2.84
11,computer,339,The commander listened to the soldier,25.10,3.13
11,computer,338,The soldier crossed the field,25.60,5.36
11,computer,337,The artist drew the river,26.20,3.72
11,computer,343,The judge met the mayor,26.50,2.87
11,computer,336,The editor drank tea at dinner,26.60,2.68
11,computer,341,The beach was empty,27.10,3.09
11,computer,342,The doctor stole the book,27.15,2.32
11,computer,335,The window was dusty,29.40,2.58
12,spring,228,The family was happy,1.65,0.99
12,spring,245,The family survived the powerful hurricane,3.25,1.94
12,spring,244,The family played at the beach,3.60,4.52
12,spring,243,The wealthy family celebrated at the party,4.05,2.54
12,spring,242,The politician visited the family,6.80,3.38
12,spring,246,The priest approached the lonely family,7.40,5.40
12,spring,261,The parent watched the sick child,8.60,3.86
12,spring,253,The parent shouted at the child,10.85,4.67
12,spring,256,The parent visited the school,10.85,4.25
12,spring,248,The parent bought the magazine,12.30,4.35
12,spring,260,The parent took the cellphone,12.30,3.91
12,spring,254,The happy couple visited the embassy,13.70,4.95
12,spring,259,The couple laughed at dinner,14.10,5.08
12,spring,250,The couple planned the vacation,14.75,5.02
12,spring,249,The couple read on the beach,15.30,4.80
12,spring,251,The child broke the glass in the restaurant,15.30,3.84
12,spring,255,The wealthy couple left the theater,15.55,4.21
12,spring,257,The happy child found the dime,16.65,4.75
12,spring,247,The child held the soft feather,16.70,3.73
12,spring,252,The angry child threw the book,16.80,5.32
12,spring,258,The child gave the flower to the artist,16.80,5.71
12,spring,267,The girl dropped the shiny dime,21.30,5.38
12,spring,271,The actor gave the football to the team,23.75,2.84
12,spring,266,The commander listened to the soldier,25.10,3.13
12,spring,265,The soldier crossed the field,25.60,5.36
12,spring,264,The artist drew the river,26.20,3.72
12,spring,270,The judge met the mayor,26.50,2.87
12,spring,263,The editor drank tea at dinner,26.60,2.68
12,spring,268,The beach was empty,27.10,3.09
12,spring,269,The doctor stole the book,27.15,2.32
12,spring,262,The window was dusty,29.40,2.58
13,tourist,212,The family was happy,1.65,0.99
13,tourist,224,The family survived the powerful hurricane,3.25,1.94
13,tourist,220,The family played at the beach,3.60,4.52
13,tourist,219,The wealthy family celebrated at the party,4.05,2.54
13,tourist,214,The politician visited the family,6.80,3.38
13,tourist,226,The priest approached the lonely family,7.40,5.40
13,tourist,374,The parent watched the sick child,8.60,3.86
13,tourist,307,The parent shouted at the child,10.85,4.67
13,tourist,348,The parent visited the school,10.85,4.25
13,tourist,238,The parent bought the magazine,12.30,4.35
13,tourist,370,The parent took the cellphone,12.30,3.91
13,tourist,322,The happy couple visited the embassy,13.70,4.95
13,tourist,360,The couple laughed at dinner,14.10,5.08
13,tourist,263,The couple planned the vacation,14.75,5.02
13,tourist,251,The couple read on the beach,15.30,4.80
13,tourist,267,The child broke the glass in the restaurant,15.30,3.84
13,tourist,334,The wealthy couple left the theater,15.55,4.21
13,tourist,350,The happy child found the dime,16.65,4.75
13,tourist,233,The child held the soft feather,16.70,3.73
13,tourist,287,The angry child threw the book,16.80,5.32
13,tourist,359,The child gave the flower to the artist,16.80,5.71
13,tourist,401,The girl dropped the shiny dime,21.30,5.38
13,tourist,447,The actor gave the football to the team,23.75,2.84
13,tourist,400,The commander listened to the soldier,25.10,3.13
13,tourist,399,The soldier crossed the field,25.60,5.36
13,tourist,393,The artist drew the river,26.20,3.72
13,tourist,446,The judge met the mayor,26.50,2.87
13,tourist,392,The editor drank tea at dinner,26.60,2.68
13,tourist,431,The beach was empty,27.10,3.09
13,tourist,434,The doctor stole the book,27.15,2.32
13,tourist,377,The window was dusty,29.40,2.58
14,eat,213,The family was happy,1.65,0.99
14,eat,256,The family survived the powerful hurricane,3.25,1.94
14,eat,233,The family played at the beach,3.60,4.52
14,eat,229,The wealthy family celebrated at the party,4.05,2.54
14,eat,221,The politician visited the family,6.80,3.38
14,eat,257,The priest approached the lonely family,7.40,5.40
14,eat,402,The parent watched the sick child,8.60,3.86
14,eat,310,The parent shouted at the child,10.85,4.67
14,eat,343,The parent visited the school,10.85,4.25
14,eat,277,The parent bought the magazine,12.30,4.35
14,eat,401,The parent took the cellphone,12.30,3.91
14,eat,311,The happy couple visited the embassy,13.70,4.95
14,eat,400,The couple laughed at dinner,14.10,5.08
14,eat,290,The couple planned the vacation,14.75,5.02
14,eat,279,The couple read on the beach,15.30,4.80
14,eat,292,The child broke the glass in the restaurant,15.30,3.84
14,eat,330,The wealthy couple left the theater,15.55,4.21
14,eat,346,The happy child found the dime,16.65,4.75
14,eat,261,The child held the soft feather,16.70,3.73
14,eat,294,The angry child threw the book,16.80,5.32
14,eat,399,The child gave the flower to the artist,16.80,5.71
14,eat,408,The girl dropped the shiny dime,21.30,5.38
14,eat,412,The actor gave the football to the team,23.75,2.84
14,eat,407,The commander listened to the soldier,25.10,3.13
14,eat,406,The soldier crossed the field,25.60,5.36
14,eat,405,The artist drew the river,26.20,3.72
14,eat,411,The judge met the mayor,26.50,2.87
14,eat,404,The editor drank tea at dinner,26.60,2.68
14,eat,409,The beach was empty,27.10,3.09
14,eat,410,The doctor stole the book,27.15,2.32
14,eat,403,The window was dusty,29.40,2.58
15,magazine,218,The family was happy,1.65,0.99
15,magazine,290,The family survived the powerful hurricane,3.25,1.94
15,magazine,252,The family played at the beach,3.60,4.52
15,magazine,239,The wealthy family celebrated at the party,4.05,2.54
15,magazine,219,The politician visited the family,6.80,3.38
15,magazine,300,The priest approached the lonely family,7.40,5.40
15,magazine,382,The parent watched the sick child,8.60,3.86
15,magazine,343,The parent shouted at the child,10.85,4.67
15,magazine,361,The parent visited the school,10.85,4.25
15,magazine,306,The parent bought the magazine,12.30,4.35
15,magazine,379,The parent took the cellphone,12.30,3.91
15,magazine,349,The happy couple visited the embassy,13.70,4.95
15,magazine,367,The couple laughed at dinner,14.10,5.08
15,magazine,319,The couple planned the vacation,14.75,5.02
15,magazine,311,The couple read on the beach,15.30,4.80
15,magazine,327,The child broke the glass in the restaurant,15.30,3.84
15,magazine,353,The wealthy couple left the theater,15.55,4.21
15,magazine,364,The happy child found the dime,16.65,4.75
15,magazine,301,The child held the soft feather,16.70,3.73
15,magazine,341,The angry child threw the book,16.80,5.32
15,magazine,366,The child gave the flower to the artist,16.80,5.71
15,magazine,438,The girl dropped the shiny dime,21.30,5.38
15,magazine,448,The actor gave the football to the team,23.75,2.84
15,magazine,437,The commander listened to the soldier,25.10,3.13
15,magazine,420,The soldier crossed the field,25.60,5.36
15,magazine,412,The artist drew the river,26.20,3.72
15,magazine,443,The judge met the mayor,26.50,2.87
15,magazine,408,The editor drank tea at dinner,26.60,2.68
15,magazine,440,The beach was empty,27.10,3.09
15,magazine,442,The doctor stole the book,27.15,2.32
15,magazine,405,The window was dusty,29.40,2.58
16,angry,222,The family was happy,1.65,0.99
16,angry,282,The family survived the powerful hurricane,3.25,1.94
16,angry,254,The family played at the beach,3.60,4.52
16,angry,246,The wealthy family celebrated at the party,4.05,2.54
16,angry,223,The politician visited the family,6.80,3.38
16,angry,283,The priest approached the lonely family,7.40,5.40
16,angry,323,The parent watched the sick child,8.60,3.86
16,angry,301,The parent shouted at the child,10.85,4.67
16,angry,304,The parent visited the school,10.85,4.25
16,angry,295,The parent bought the magazine,12.30,4.35
16,angry,309,The parent took the cellphone,12.30,3.91
16,angry,302,The happy couple visited the embassy,13.70,4.95
16,angry,308,The couple laughed at dinner,14.10,5.08
16,angry,297,The couple planned the vacation,14.75,5.02
16,angry,296,The couple read on the beach,15.30,4.80
16,angry,298,The child broke the glass in the restaurant,15.30,3.84
16,angry,303,The wealthy couple left the theater,15.55,4.21
16,angry,306,The happy child found the dime,16.65,4.75
16,angry,289,The child held the soft feather,16.70,3.73
16,angry,299,The angry child threw the book,16.80,5.32
16,angry,307,The child gave the flower to the artist,16.80,5.71
16,angry,394,The girl dropped the shiny dime,21.30,5.38
16,angry,398,The actor gave the football to the team,23.75,2.84
16,angry,393,The commander listened to the soldier,25.10,3.13
16,angry,392,The soldier crossed the field,25.60,5.36
16,angry,370,The artist drew the river,26.20,3.72
16,angry,397,The judge met the mayor,26.50,2.87
16,angry,369,The editor drank tea at dinner,26.60,2.68
16,angry,395,The beach was empty,27.10,3.09
16,angry,396,The doctor stole the book,27.15,2.32
16,angry,354,The window was dusty,29.40,2.58
17,park,214,The family was happy,1.65,0.99
17,park,236,The family survived the powerful hurricane,3.25,1.94
17,park,235,The family played at the beach,3.60,4.52
17,park,234,The wealthy family celebrated at the party,4.05,2.54
17,park,219,The politician visited the family,6.80,3.38
17,park,238,The priest approached the lonely family,7.40,5.40
17,park,281,The parent watched the sick child,8.60,3.86
17,park,250,The parent shouted at the child,10.85,4.67
17,park,261,The parent visited the school,10.85,4.25
17,park,245,The parent bought the magazine,12.30,4.35
17,park,268,The parent took the cellphone,12.30,3.91
17,park,256,The happy couple visited the embassy,13.70,4.95
17,park,266,The couple laughed at dinner,14.10,5.08
17,park,247,The couple planned the vacation,14.75,5.02
17,park,246,The couple read on the beach,15.30,4.80
17,park,248,The child broke the glass in the restaurant,15.30,3.84
17,park,260,The wealthy couple left the theater,15.55,4.21
17,park,262,The happy child found the dime,16.65,4.75
17,park,242,The child held the soft feather,16.70,3.73
17,park,249,The angry child threw the book,16.80,5.32
17,park,263,The child gave the flower to the artist,16.80,5.71
17,park,426,The girl dropped the shiny dime,21.30,5.38
17,park,445,The actor gave the football to the team,23.75,2.84
17,park,423,The commander listened to the soldier,25.10,3.13
17,park,410,The soldier crossed the field,25.60,5.36
17,park,389,The artist drew the river,26.20,3.72
17,park,441,The judge met the mayor,26.50,2.87
17,park,288,The editor drank tea at dinner,26.60,2.68
17,park,427,The beach was empty,27.10,3.09
17,park,438,The doctor stole the book,27.15,2.32
17,park,287,The window was dusty,29.40,2.58
18,wealthy,213,The family was happy,1.65,0.99
18,wealthy,275,The family survived the powerful hurricane,3.25,1.94
18,wealthy,258,The family played at the beach,3.60,4.52
18,wealthy,244,The wealthy family celebrated at the party,4.05,2.54
18,wealthy,225,The politician visited the family,6.80,3.38
18,wealthy,292,The priest approached the lonely family,7.40,5.40
18,wealthy,386,The parent watched the sick child,8.60,3.86
18,wealthy,323,The parent shouted at the child,10.85,4.67
18,wealthy,342,The parent visited the school,10.85,4.25
18,wealthy,310,The parent bought the magazine,12.30,4.35
18,wealthy,384,The parent took the cellphone,12.30,3.91
18,wealthy,334,The happy couple visited the embassy,13.70,4.95
18,wealthy,360,The couple laughed at dinner,14.10,5.08
18,wealthy,316,The couple planned the vacation,14.75,5.02
18,wealthy,314,The couple read on the beach,15.30,4.80
18,wealthy,317,The child broke the glass in the restaurant,15.30,3.84
18,wealthy,341,The wealthy couple left the theater,15.55,4.21
18,wealthy,344,The happy child found the dime,16.65,4.75
18,wealthy,296,The child held the soft feather,16.70,3.73
18,wealthy,318,The angry child threw the book,16.80,5.32
18,wealthy,357,The child gave the flower to the artist,16.80,5.71
18,wealthy,424,The girl dropped the shiny dime,21.30,5.38
18,wealthy,447,The actor gave the football to the team,23.75,2.84
18,wealthy,418,The commander listened to the soldier,25.10,3.13
18,wealthy,409,The soldier crossed the field,25.60,5.36
18,wealthy,406,The artist drew the river,26.20,3.72
18,wealthy,446,The judge met the mayor,26.50,2.87
18,wealthy,404,The editor drank tea at dinner,26.60,2.68
18,wealthy,428,The beach was empty,27.10,3.09
18,wealthy,432,The doctor stole the book,27.15,2.32
18,wealthy,400,The window was dusty,29.40,2.58
19,storm,215,The family was happy,1.65,0.99
19,storm,307,The family survived the powerful hurricane,3.25,1.94
19,storm,288,The family played at the beach,3.60,4.52
19,storm,278,The wealthy family celebrated at the party,4.05,2.54
19,storm,270,The politician visited the family,6.80,3.38
19,storm,320,The priest approached the lonely family,7.40,5.40
19,storm,402,The parent watched the sick child,8.60,3.86
19,storm,371,The parent shouted at the child,10.85,4.67
19,storm,375,The parent visited the school,10.85,4.25
19,storm,338,The parent bought the magazine,12.30,4.35
19,storm,398,The parent took the cellphone,12.30,3.91
19,storm,372,The happy couple visited the embassy,13.70,4.95
19,storm,387,The couple laughed at dinner,14.10,5.08
19,storm,351,The couple planned the vacation,14.75,5.02
19,storm,344,The couple read on the beach,15.30,4.80
19,storm,362,The child broke the glass in the restaurant,15.30,3.84
19,storm,373,The wealthy couple left the theater,15.55,4.21
19,storm,378,The happy child found the dime,16.65,4.75
19,storm,327,The child held the soft feather,16.70,3.73
19,storm,369,The angry child threw the book,16.80,5.32
19,storm,380,The child gave the flower to the artist,16.80,5.71
19,storm,418,The girl dropped the shiny dime,21.30,5.38
19,storm,422,The actor gave the football to the team,23.75,2.84
19,storm,417,The commander listened to the soldier,25.10,3.13
19,storm,416,The soldier crossed the field,25.60,5.36
19,storm,415,The artist drew the river,26.20,3.72
19,storm,421,The judge met the mayor,26.50,2.87
19,storm,414,The editor drank tea at dinner,26.60,2.68
19,storm,419,The beach was empty,27.10,3.09
19,storm,420,The doctor stole the book,27.15,2.32
19,storm,413,The window was dusty,29.40,2.58
20,soccer,211,The family was happy,1.65,0.99
20,soccer,242,The family survived the powerful hurricane,3.25,1.94
20,soccer,241,The family played at the beach,3.60,4.52
20,soccer,235,The wealthy family celebrated at the party,4.05,2.54
20,soccer,214,The politician visited the family,6.80,3.38
20,soccer,249,The priest approached the lonely family,7.40,5.40
20,soccer,417,The parent watched the sick child,8.60,3.86
20,soccer,340,The parent shouted at the child,10.85,4.67
20,soccer,383,The parent visited the school,10.85,4.25
20,soccer,268,The parent bought the magazine,12.30,4.35
20,soccer,395,The parent took the cellphone,12.30,3.91
20,soccer,356,The happy couple visited the embassy,13.70,4.95
20,soccer,394,The couple laughed at dinner,14.10,5.08
20,soccer,280,The couple planned the vacation,14.75,5.02
20,soccer,271,The couple read on the beach,15.30,4.80
20,soccer,298,The child broke the glass in the restaurant,15.30,3.84
20,soccer,376,The wealthy couple left the theater,15.55,4.21
20,soccer,385,The happy child found the dime,16.65,4.75
20,soccer,255,The child held the soft feather,16.70,3.73
20,soccer,333,The angry child threw the book,16.80,5.32
20,soccer,393,The child gave the flower to the artist,16.80,5.71
20,soccer,428,The girl dropped the shiny dime,21.30,5.38
20,soccer,432,The actor gave the football to the team,23.75,2.84
20,soccer,427,The commander listened to the soldier,25.10,3.13
20,soccer,426,The soldier crossed the field,25.60,5.36
20,soccer,425,The artist drew the river,26.20,3.72
20,soccer,431,The judge met the mayor,26.50,2.87
20,soccer,424,The editor drank tea at dinner,26.60,2.68
20,soccer,429,The beach was empty,27.10,3.09
20,soccer,430,The doctor stole the book,27.15,2.32
20,soccer,423,The window was dusty,29.40,2.58
21,kick,222,The family was happy,1.65,0.99
21,kick,259,The family survived the powerful hurricane,3.25,1.94
21,kick,252,The family played at the beach,3.60,4.52
21,kick,242,The wealthy family celebrated at the party,4.05,2.54
21,kick,241,The politician visited the family,6.80,3.38
21,kick,271,The priest approached the lonely family,7.40,5.40
21,kick,417,The parent watched the sick child,8.60,3.86
21,kick,379,The parent shouted at the child,10.85,4.67
21,kick,394,The parent visited the school,10.85,4.25
21,kick,297,The parent bought the magazine,12.30,4.35
21,kick,410,The parent took the cellphone,12.30,3.91
21,kick,385,The happy couple visited the embassy,13.70,4.95
21,kick,408,The couple laughed at dinner,14.10,5.08
21,kick,307,The couple planned the vacation,14.75,5.02
21,kick,302,The couple read on the beach,15.30,4.80
21,kick,340,The child broke the glass in the restaurant,15.30,3.84
21,kick,390,The wealthy couple left the theater,15.55,4.21
21,kick,395,The happy child found the dime,16.65,4.75
21,kick,280,The child held the soft feather,16.70,3.73
21,kick,347,The angry child threw the book,16.80,5.32
21,kick,405,The child gave the flower to the artist,16.80,5.71
21,kick,434,The girl dropped the shiny dime,21.30,5.38
21,kick,443,The actor gave the football to the team,23.75,2.84
21,kick,433,The commander listened to the soldier,25.10,3.13
21,kick,426,The soldier crossed the field,25.60,5.36
21,kick,425,The artist drew the river,26.20,3.72
21,kick,442,The judge met the mayor,26.50,2.87
21,kick,424,The editor drank tea at dinner,26.60,2.68
21,kick,436,The beach was empty,27.10,3.09
21,kick,441,The doctor stole the book,27.15,2.32
21,kick,423,The window was dusty,29.40,2.58
22,bird,217,The family was happy,1.65,0.99
22,bird,269,The family survived the powerful hurricane,3.25,1.94
22,bird,262,The family played at the beach,3.60,4.52
22,bird,260,The wealthy family celebrated at the party,4.05,2.54
22,bird,257,The politician visited the family,6.80,3.38
22,bird,270,The priest approached the lonely family,7.40,5.40
22,bird,414,The parent watched the sick child,8.60,3.86
22,bird,368,The parent shouted at the child,10.85,4.67
22,bird,392,The parent visited the school,10.85,4.25
22,bird,294,The parent bought the magazine,12.30,4.35
22,bird,407,The parent took the cellphone,12.30,3.91
22,bird,381,The happy couple visited the embassy,13.70,4.95
22,bird,406,The couple laughed at dinner,14.10,5.08
22,bird,328,The couple planned the vacation,14.75,5.02
22,bird,319,The couple read on the beach,15.30,4.80
22,bird,332,The child broke the glass in the restaurant,15.30,3.84
22,bird,382,The wealthy couple left the theater,15.55,4.21
22,bird,397,The happy child found the dime,16.65,4.75
22,bird,277,The child held the soft feather,16.70,3.73
22,bird,342,The angry child threw the book,16.80,5.32
22,bird,399,The child gave the flower to the artist,16.80,5.71
22,bird,436,The girl dropped the shiny dime,21.30,5.38
22,bird,440,The actor gave the football to the team,23.75,2.84
22,bird,435,The commander listened to the soldier,25.10,3.13
22,bird,434,The soldier crossed the field,25.60,5.36
22,bird,433,The artist drew the river,26.20,3.72
22,bird,439,The judge met the mayor,26.50,2.87
22,bird,430,The editor drank tea at dinner,26.60,2.68
22,bird,437,The beach was empty,27.10,3.09
22,bird,438,The doctor stole the book,27.15,2.32
22,bird,429,The window was dusty,29.40,2.58
23,teacher,226,The family was happy,1.65,0.99
23,teacher,284,The family survived the powerful hurricane,3.25,1.94
23,teacher,273,The family played at the beach,3.60,4.52
23,teacher,253,The wealthy family celebrated at the party,4.05,2.54
23,teacher,251,The politician visited the family,6.80,3.38
23,teacher,286,The priest approached the lonely family,7.40,5.40
23,teacher,387,The parent watched the sick child,8.60,3.86
23,teacher,358,The parent shouted at the child,10.85,4.67
23,teacher,363,The parent visited the school,10.85,4.25
23,teacher,321,The parent bought the magazine,12.30,4.35
23,teacher,386,The parent took the cellphone,12.30,3.91
23,teacher,361,The happy couple visited the embassy,13.70,4.95
23,teacher,375,The couple laughed at dinner,14.10,5.08
23,teacher,324,The couple planned the vacation,14.75,5.02
23,teacher,322,The couple read on the beach,15.30,4.80
23,teacher,325,The child broke the glass in the restaurant,15.30,3.84
23,teacher,362,The wealthy couple left the theater,15.55,4.21
23,teacher,364,The happy child found the dime,16.65,4.75
23,teacher,295,The child held the soft feather,16.70,3.73
23,teacher,335,The angry child threw the book,16.80,5.32
23,teacher,372,The child gave the flower to the artist,16.80,5.71
23,teacher,439,The girl dropped the shiny dime,21.30,5.38
23,teacher,449,The actor gave the football to the team,23.75,2.84
23,teacher,421,The commander listened to the soldier,25.10,3.13
23,teacher,396,The soldier crossed the field,25.60,5.36
23,teacher,395,The artist drew the river,26.20,3.72
23,teacher,448,The judge met the mayor,26.50,2.87
23,teacher,389,The editor drank tea at dinner,26.60,2.68
23,teacher,443,The beach was empty,27.10,3.09
23,teacher,444,The doctor stole the book,27.15,2.32
23,teacher,388,The window was dusty,29.40,2.58
24,dog,211,The family was happy,1.65,0.99
24,dog,215,The family survived the powerful hurricane,3.25,1.94
24,dog,214,The family played at the beach,3.60,4.52
24,dog,213,The wealthy family celebrated at the party,4.05,2.54
24,dog,212,The politician visited the family,6.80,3.38
24,dog,216,The priest approached the lonely family,7.40,5.40
24,dog,320,The parent watched the sick child,8.60,3.86
24,dog,274,The parent shouted at the child,10.85,4.67
24,dog,277,The parent visited the school,10.85,4.25
24,dog,245,The parent bought the magazine,12.30,4.35
24,dog,284,The parent took the cellphone,12.30,3.91
24,dog,275,The happy couple visited the embassy,13.70,4.95
24,dog,282,The couple laughed at dinner,14.10,5.08
24,dog,250,The couple planned the vacation,14.75,5.02
24,dog,247,The couple read on the beach,15.30,4.80
24,dog,272,The child broke the glass in the restaurant,15.30,3.84
24,dog,276,The wealthy couple left the theater,15.55,4.21
24,dog,278,The happy child found the dime,16.65,4.75
24,dog,242,The child held the soft feather,16.70,3.73
24,dog,273,The angry child threw the book,16.80,5.32
24,dog,279,The child gave the flower to the artist,16.80,5.71
24,dog,420,The girl dropped the shiny dime,21.30,5.38
24,dog,427,The actor gave the football to the team,23.75,2.84
24,dog,419,The commander listened to the soldier,25.10,3.13
24,dog,418,The soldier crossed the field,25.60,5.36
24,dog,378,The artist drew the river,26.20,3.72
24,dog,423,The judge met the mayor,26.50,2.87
24,dog,376,The editor drank tea at dinner,26.60,2.68
24,dog,421,The beach was empty,27.10,3.09
24,dog,422,The doctor stole the book,27.15,2.32
24,dog,371,The window was dusty,29.40,2.58
25,door,225,The family was happy,1.65,0.99
25,door,273,The family survived the powerful hurricane,3.25,1.94
25,door,265,The family played at the beach,3.60,4.52
25,door,259,The wealthy family celebrated at the party,4.05,2.54
25,door,232,The politician visited the family,6.80,3.38
25,door,274,The priest approached the lonely family,7.40,5.40
25,door,403,The parent watched the sick child,8.60,3.86
25,door,337,The parent shouted at the child,10.85,4.67
25,door,388,The parent visited the school,10.85,4.25
25,door,303,The parent bought the magazine,12.30,4.35
25,door,402,The parent took the cellphone,12.30,3.91
25,door,355,The happy couple visited the embassy,13.70,4.95
25,door,401,The couple laughed at dinner,14.10,5.08
25,door,318,The couple planned the vacation,14.75,5.02
25,door,309,The couple read on the beach,15.30,4.80
25,door,326,The child broke the glass in the restaurant,15.30,3.84
25,door,381,The wealthy couple left the theater,15.55,4.21
25,door,390,The happy child found the dime,16.65,4.75
25,door,275,The child held the soft feather,16.70,3.73
25,door,329,The angry child threw the book,16.80,5.32
25,door,394,The child gave the flower to the artist,16.80,5.71
25,door,422,The girl dropped the shiny dime,21.30,5.38
25,door,445,The actor gave the football to the team,23.75,2.84
25,door,416,The commander listened to the soldier,25.10,3.13
25,door,415,The soldier crossed the field,25.60,5.36
25,door,413,The artist drew the river,26.20,3.72
25,door,444,The judge met the mayor,26.50,2.87
25,door,407,The editor drank tea at dinner,26.60,2.68
25,door,435,The beach was empty,27.10,3.09
25,door,441,The doctor stole the book,27.15,2.32
25,door,404,The window was dusty,29.40,2.58


==> anc/mean_ranks_mds_glasgow2016.csv <==
conceptID,concept,sentenceID,sentence,rank mean, rank std dev
1,family,211,The family was happy,2.11,1.37
1,family,214,The family played at the beach,2.26,1.36
1,family,215,The family survived the powerful hurricane,3.09,2.34
1,family,213,The wealthy family celebrated at the party,4.35,1.78
1,family,212,The politician visited the family,7.06,3.96
1,family,231,The parent watched the sick child,7.72,4.08
1,family,216,The priest approached the lonely family,7.81,4.74
1,family,226,The parent visited the school,10.11,3.99
1,family,223,The parent shouted at the child,10.12,4.24
1,family,220,The couple planned the vacation,12.27,4.35
1,family,230,The parent took the cellphone,12.36,4.11
1,family,224,The happy couple visited the embassy,12.54,4.11
1,family,218,The parent bought the magazine,13.15,4.08
1,family,229,The couple laughed at dinner,14.05,4.84
1,family,225,The wealthy couple left the theater,14.85,4.31
1,family,219,The couple read on the beach,15.24,5.26
1,family,227,The happy child found the dime,16.39,4.31
1,family,221,The child broke the glass in the restaurant,16.40,4.17
1,family,228,The child gave the flower to the artist,17.77,3.69
1,family,217,The child held the soft feather,18.36,3.68
1,family,222,The angry child threw the book,19.13,4.30
1,family,237,The girl dropped the shiny dime,22.48,2.94
1,family,241,The actor gave the football to the team,23.13,3.39
1,family,236,The commander listened to the soldier,24.51,3.11
1,family,233,The editor drank tea at dinner,25.65,4.07
1,family,235,The soldier crossed the field,26.24,3.41
1,family,238,The beach was empty,26.33,3.63
1,family,240,The judge met the mayor,26.36,3.06
1,family,234,The artist drew the river,27.41,2.30
1,family,239,The doctor stole the book,27.57,2.61
1,family,232,The window was dusty,29.17,3.61
2,school,217,The family was happy,2.11,1.37
2,school,223,The family played at the beach,2.26,1.36
2,school,226,The family survived the powerful hurricane,3.09,2.34
2,school,222,The wealthy family celebrated at the party,4.35,1.78
2,school,221,The politician visited the family,7.06,3.96
2,school,363,The parent watched the sick child,7.72,4.08
2,school,227,The priest approached the lonely family,7.81,4.74
2,school,286,The parent visited the school,10.11,3.99
2,school,273,The parent shouted at the child,10.12,4.24
2,school,251,The couple planned the vacation,12.27,4.35
2,school,335,The parent took the cellphone,12.36,4.11
2,school,283,The happy couple visited the embassy,12.54,4.11
2,school,231,The parent bought the magazine,13.15,4.08
2,school,325,The couple laughed at dinner,14.05,4.84
2,school,284,The wealthy couple left the theater,14.85,4.31
2,school,242,The couple read on the beach,15.24,5.26
2,school,295,The happy child found the dime,16.39,4.31
2,school,253,The child broke the glass in the restaurant,16.40,4.17
2,school,321,The child gave the flower to the artist,17.77,3.69
2,school,228,The child held the soft feather,18.36,3.68
2,school,254,The angry child threw the book,19.13,4.30
2,school,412,The girl dropped the shiny dime,22.48,2.94
2,school,449,The actor gave the football to the team,23.13,3.39
2,school,411,The commander listened to the soldier,24.51,3.11
2,school,396,The editor drank tea at dinner,25.65,4.07
2,school,409,The soldier crossed the field,26.24,3.41
2,school,439,The beach was empty,26.33,3.63
2,school,448,The judge met the mayor,26.36,3.06
2,school,397,The artist drew the river,27.41,2.30
2,school,444,The doctor stole the book,27.57,2.61
2,school,391,The window was dusty,29.17,3.61
3,small,217,The family was happy,2.11,1.37
3,small,223,The family played at the beach,2.26,1.36
3,small,227,The family survived the powerful hurricane,3.09,2.34
3,small,222,The wealthy family celebrated at the party,4.35,1.78
3,small,221,The politician visited the family,7.06,3.96
3,small,413,The parent watched the sick child,7.72,4.08
3,small,228,The priest approached the lonely family,7.81,4.74
3,small,335,The parent visited the school,10.11,3.99
3,small,316,The parent shouted at the child,10.12,4.24
3,small,280,The couple planned the vacation,12.27,4.35
3,small,403,The parent took the cellphone,12.36,4.11
3,small,330,The happy couple visited the embassy,12.54,4.11
3,small,231,The parent bought the magazine,13.15,4.08
3,small,391,The couple laughed at dinner,14.05,4.84
3,small,331,The wealthy couple left the theater,14.85,4.31
3,small,237,The couple read on the beach,15.24,5.26
3,small,352,The happy child found the dime,16.39,4.31
3,small,281,The child broke the glass in the restaurant,16.40,4.17
3,small,377,The child gave the flower to the artist,17.77,3.69
3,small,230,The child held the soft feather,18.36,3.68
3,small,315,The angry child threw the book,19.13,4.30
3,small,445,The girl dropped the shiny dime,22.48,2.94
3,small,450,The actor gave the football to the team,23.13,3.39
3,small,442,The commander listened to the soldier,24.51,3.11
3,small,435,The editor drank tea at dinner,25.65,4.07
3,small,440,The soldier crossed the field,26.24,3.41
3,small,446,The beach was empty,26.33,3.63
3,small,449,The judge met the mayor,26.36,3.06
3,small,436,The artist drew the river,27.41,2.30
3,small,447,The doctor stole the book,27.57,2.61
3,small,430,The window was dusty,29.17,3.61
4,speak,223,The family was happy,2.11,1.37
4,speak,266,The family played at the beach,2.26,1.36
4,speak,300,The family survived the powerful hurricane,3.09,2.34
4,speak,236,The wealthy family celebrated at the party,4.35,1.78
4,speak,229,The politician visited the family,7.06,3.96
4,speak,366,The parent watched the sick child,7.72,4.08
4,speak,306,The priest approached the lonely family,7.81,4.74
4,speak,349,The parent visited the school,10.11,3.99
4,speak,328,The parent shouted at the child,10.12,4.24
4,speak,324,The couple planned the vacation,12.27,4.35
4,speak,365,The parent took the cellphone,12.36,4.11
4,speak,336,The happy couple visited the embassy,12.54,4.11
4,speak,313,The parent bought the magazine,13.15,4.08
4,speak,358,The couple laughed at dinner,14.05,4.84
4,speak,345,The wealthy couple left the theater,14.85,4.31
4,speak,317,The couple read on the beach,15.24,5.26
4,speak,354,The happy child found the dime,16.39,4.31
4,speak,325,The child broke the glass in the restaurant,16.40,4.17
4,speak,357,The child gave the flower to the artist,17.77,3.69
4,speak,308,The child held the soft feather,18.36,3.68
4,speak,327,The angry child threw the book,19.13,4.30
4,speak,372,The girl dropped the shiny dime,22.48,2.94
4,speak,376,The actor gave the football to the team,23.13,3.39
4,speak,371,The commander listened to the soldier,24.51,3.11
4,speak,368,The editor drank tea at dinner,25.65,4.07
4,speak,370,The soldier crossed the field,26.24,3.41
4,speak,373,The beach was empty,26.33,3.63
4,speak,375,The judge met the mayor,26.36,3.06
4,speak,369,The artist drew the river,27.41,2.30
4,speak,374,The doctor stole the book,27.57,2.61
4,speak,367,The window was dusty,29.17,3.61
5,break,221,The family was happy,2.11,1.37
5,break,237,The family played at the beach,2.26,1.36
5,break,264,The family survived the powerful hurricane,3.09,2.34
5,break,234,The wealthy family celebrated at the party,4.35,1.78
5,break,232,The politician visited the family,7.06,3.96
5,break,380,The parent watched the sick child,7.72,4.08
5,break,265,The priest approached the lonely family,7.81,4.74
5,break,333,The parent visited the school,10.11,3.99
5,break,312,The parent shouted at the child,10.12,4.24
5,break,293,The couple planned the vacation,12.27,4.35
5,break,365,The parent took the cellphone,12.36,4.11
5,break,314,The happy couple visited the embassy,12.54,4.11
5,break,276,The parent bought the magazine,13.15,4.08
5,break,338,The couple laughed at dinner,14.05,4.84
5,break,331,The wealthy couple left the theater,14.85,4.31
5,break,291,The couple read on the beach,15.24,5.26
5,break,335,The happy child found the dime,16.39,4.31
5,break,302,The child broke the glass in the restaurant,16.40,4.17
5,break,337,The child gave the flower to the artist,17.77,3.69
5,break,269,The child held the soft feather,18.36,3.68
5,break,307,The angry child threw the book,19.13,4.30
5,break,414,The girl dropped the shiny dime,22.48,2.94
5,break,425,The actor gave the football to the team,23.13,3.39
5,break,411,The commander listened to the soldier,24.51,3.11
5,break,394,The editor drank tea at dinner,25.65,4.07
5,break,398,The soldier crossed the field,26.24,3.41
5,break,415,The beach was empty,26.33,3.63
5,break,419,The judge met the mayor,26.36,3.06
5,break,395,The artist drew the river,27.41,2.30
5,break,416,The doctor stole the book,27.57,2.61
5,break,384,The window was dusty,29.17,3.61
6,trial,240,The family was happy,2.11,1.37
6,trial,285,The family played at the beach,2.26,1.36
6,trial,303,The family survived the powerful hurricane,3.09,2.34
6,trial,255,The wealthy family celebrated at the party,4.35,1.78
6,trial,243,The politician visited the family,7.06,3.96
6,trial,355,The parent watched the sick child,7.72,4.08
6,trial,304,The priest approached the lonely family,7.81,4.74
6,trial,350,The parent visited the school,10.11,3.99
6,trial,347,The parent shouted at the child,10.12,4.24
6,trial,339,The couple planned the vacation,12.27,4.35
6,trial,354,The parent took the cellphone,12.36,4.11
6,trial,348,The happy couple visited the embassy,12.54,4.11
6,trial,312,The parent bought the magazine,13.15,4.08
6,trial,353,The couple laughed at dinner,14.05,4.84
6,trial,349,The wealthy couple left the theater,14.85,4.31
6,trial,332,The couple read on the beach,15.24,5.26
6,trial,351,The happy child found the dime,16.39,4.31
6,trial,345,The child broke the glass in the restaurant,16.40,4.17
6,trial,352,The child gave the flower to the artist,17.77,3.69
6,trial,305,The child held the soft feather,18.36,3.68
6,trial,346,The angry child threw the book,19.13,4.30
6,trial,429,The girl dropped the shiny dime,22.48,2.94
6,trial,437,The actor gave the football to the team,23.13,3.39
6,trial,428,The commander listened to the soldier,24.51,3.11
6,trial,357,The editor drank tea at dinner,25.65,4.07
6,trial,383,The soldier crossed the field,26.24,3.41
6,trial,431,The beach was empty,26.33,3.63
6,trial,433,The judge met the mayor,26.36,3.06
6,trial,368,The artist drew the river,27.41,2.30
6,trial,432,The doctor stole the book,27.57,2.61
6,trial,356,The window was dusty,29.17,3.61
7,protest,212,The family was happy,2.11,1.37
7,protest,267,The family played at the beach,2.26,1.36
7,protest,285,The family survived the powerful hurricane,3.09,2.34
7,protest,244,The wealthy family celebrated at the party,4.35,1.78
7,protest,222,The politician visited the family,7.06,3.96
7,protest,308,The parent watched the sick child,7.72,4.08
7,protest,286,The priest approached the lonely family,7.81,4.74
7,protest,303,The parent visited the school,10.11,3.99
7,protest,300,The parent shouted at the child,10.12,4.24
7,protest,297,The couple planned the vacation,12.27,4.35
7,protest,307,The parent took the cellphone,12.36,4.11
7,protest,301,The happy couple visited the embassy,12.54,4.11
7,protest,295,The parent bought the magazine,13.15,4.08
7,protest,306,The couple laughed at dinner,14.05,4.84
7,protest,302,The wealthy couple left the theater,14.85,4.31
7,protest,296,The couple read on the beach,15.24,5.26
7,protest,304,The happy child found the dime,16.39,4.31
7,protest,298,The child broke the glass in the restaurant,16.40,4.17
7,protest,305,The child gave the flower to the artist,17.77,3.69
7,protest,289,The child held the soft feather,18.36,3.68
7,protest,299,The angry child threw the book,19.13,4.30
7,protest,314,The girl dropped the shiny dime,22.48,2.94
7,protest,318,The actor gave the football to the team,23.13,3.39
7,protest,313,The commander listened to the soldier,24.51,3.11
7,protest,310,The editor drank tea at dinner,25.65,4.07
7,protest,312,The soldier crossed the field,26.24,3.41
7,protest,315,The beach was empty,26.33,3.63
7,protest,317,The judge met the mayor,26.36,3.06
7,protest,311,The artist drew the river,27.41,2.30
7,protest,316,The doctor stole the book,27.57,2.61
7,protest,309,The window was dusty,29.17,3.61
8,lawyer,224,The family was happy,2.11,1.37
8,lawyer,285,The family played at the beach,2.26,1.36
8,lawyer,303,The family survived the powerful hurricane,3.09,2.34
8,lawyer,243,The wealthy family celebrated at the party,4.35,1.78
8,lawyer,240,The politician visited the family,7.06,3.96
8,lawyer,354,The parent watched the sick child,7.72,4.08
8,lawyer,304,The priest approached the lonely family,7.81,4.74
8,lawyer,349,The parent visited the school,10.11,3.99
8,lawyer,346,The parent shouted at the child,10.12,4.24
8,lawyer,329,The couple planned the vacation,12.27,4.35
8,lawyer,353,The parent took the cellphone,12.36,4.11
8,lawyer,347,The happy couple visited the embassy,12.54,4.11
8,lawyer,312,The parent bought the magazine,13.15,4.08
8,lawyer,352,The couple laughed at dinner,14.05,4.84
8,lawyer,348,The wealthy couple left the theater,14.85,4.31
8,lawyer,326,The couple read on the beach,15.24,5.26
8,lawyer,350,The happy child found the dime,16.39,4.31
8,lawyer,339,The child broke the glass in the restaurant,16.40,4.17
8,lawyer,351,The child gave the flower to the artist,17.77,3.69
8,lawyer,305,The child held the soft feather,18.36,3.68
8,lawyer,345,The angry child threw the book,19.13,4.30
8,lawyer,360,The girl dropped the shiny dime,22.48,2.94
8,lawyer,364,The actor gave the football to the team,23.13,3.39
8,lawyer,359,The commander listened to the soldier,24.51,3.11
8,lawyer,356,The editor drank tea at dinner,25.65,4.07
8,lawyer,358,The soldier crossed the field,26.24,3.41
8,lawyer,361,The beach was empty,26.33,3.63
8,lawyer,363,The judge met the mayor,26.36,3.06
8,lawyer,357,The artist drew the river,27.41,2.30
8,lawyer,362,The doctor stole the book,27.57,2.61
8,lawyer,355,The window was dusty,29.17,3.61
9,doctor,231,The family was happy,2.11,1.37
9,doctor,272,The family played at the beach,2.26,1.36
9,doctor,293,The family survived the powerful hurricane,3.09,2.34
9,doctor,264,The wealthy family celebrated at the party,4.35,1.78
9,doctor,239,The politician visited the family,7.06,3.96
9,doctor,381,The parent watched the sick child,7.72,4.08
9,doctor,299,The priest approached the lonely family,7.81,4.74
9,doctor,374,The parent visited the school,10.11,3.99
9,doctor,366,The parent shouted at the child,10.12,4.24
9,doctor,336,The couple planned the vacation,12.27,4.35
9,doctor,380,The parent took the cellphone,12.36,4.11
9,doctor,367,The happy couple visited the embassy,12.54,4.11
9,doctor,313,The parent bought the magazine,13.15,4.08
9,doctor,379,The couple laughed at dinner,14.05,4.84
9,doctor,373,The wealthy couple left the theater,14.85,4.31
9,doctor,315,The couple read on the beach,15.24,5.26
9,doctor,377,The happy child found the dime,16.39,4.31
9,doctor,359,The child broke the glass in the restaurant,16.40,4.17
9,doctor,378,The child gave the flower to the artist,17.77,3.69
9,doctor,301,The child held the soft feather,18.36,3.68
9,doctor,365,The angry child threw the book,19.13,4.30
9,doctor,387,The girl dropped the shiny dime,22.48,2.94
9,doctor,391,The actor gave the football to the team,23.13,3.39
9,doctor,386,The commander listened to the soldier,24.51,3.11
9,doctor,383,The editor drank tea at dinner,25.65,4.07
9,doctor,385,The soldier crossed the field,26.24,3.41
9,doctor,388,The beach was empty,26.33,3.63
9,doctor,390,The judge met the mayor,26.36,3.06
9,doctor,384,The artist drew the river,27.41,2.30
9,doctor,389,The doctor stole the book,27.57,2.61
9,doctor,382,The window was dusty,29.17,3.61
10,walk,216,The family was happy,2.11,1.37
10,walk,245,The family played at the beach,2.26,1.36
10,walk,247,The family survived the powerful hurricane,3.09,2.34
10,walk,220,The wealthy family celebrated at the party,4.35,1.78
10,walk,218,The politician visited the family,7.06,3.96
10,walk,284,The parent watched the sick child,7.72,4.08
10,walk,248,The priest approached the lonely family,7.81,4.74
10,walk,279,The parent visited the school,10.11,3.99
10,walk,276,The parent shouted at the child,10.12,4.24
10,walk,273,The couple planned the vacation,12.27,4.35
10,walk,283,The parent took the cellphone,12.36,4.11
10,walk,277,The happy couple visited the embassy,12.54,4.11
10,walk,258,The parent bought the magazine,13.15,4.08
10,walk,282,The couple laughed at dinner,14.05,4.84
10,walk,278,The wealthy couple left the theater,14.85,4.31
10,walk,272,The couple read on the beach,15.24,5.26
10,walk,280,The happy child found the dime,16.39,4.31
10,walk,274,The child broke the glass in the restaurant,16.40,4.17
10,walk,281,The child gave the flower to the artist,17.77,3.69
10,walk,250,The child held the soft feather,18.36,3.68
10,walk,275,The angry child threw the book,19.13,4.30
10,walk,290,The girl dropped the shiny dime,22.48,2.94
10,walk,294,The actor gave the football to the team,23.13,3.39
10,walk,289,The commander listened to the soldier,24.51,3.11
10,walk,286,The editor drank tea at dinner,25.65,4.07
10,walk,288,The soldier crossed the field,26.24,3.41
10,walk,291,The beach was empty,26.33,3.63
10,walk,293,The judge met the mayor,26.36,3.06
10,walk,287,The artist drew the river,27.41,2.30
10,walk,292,The doctor stole the book,27.57,2.61
10,walk,285,The window was dusty,29.17,3.61
11,computer,230,The family was happy,2.11,1.37
11,computer,291,The family played at the beach,2.26,1.36
11,computer,303,The family survived the powerful hurricane,3.09,2.34
11,computer,276,The wealthy family celebrated at the party,4.35,1.78
11,computer,275,The politician visited the family,7.06,3.96
11,computer,334,The parent watched the sick child,7.72,4.08
11,computer,319,The priest approached the lonely family,7.81,4.74
11,computer,329,The parent visited the school,10.11,3.99
11,computer,326,The parent shouted at the child,10.12,4.24
11,computer,323,The couple planned the vacation,12.27,4.35
11,computer,333,The parent took the cellphone,12.36,4.11
11,computer,327,The happy couple visited the embassy,12.54,4.11
11,computer,321,The parent bought the magazine,13.15,4.08
11,computer,332,The couple laughed at dinner,14.05,4.84
11,computer,328,The wealthy couple left the theater,14.85,4.31
11,computer,322,The couple read on the beach,15.24,5.26
11,computer,330,The happy child found the dime,16.39,4.31
11,computer,324,The child broke the glass in the restaurant,16.40,4.17
11,computer,331,The child gave the flower to the artist,17.77,3.69
11,computer,320,The child held the soft feather,18.36,3.68
11,computer,325,The angry child threw the book,19.13,4.30
11,computer,340,The girl dropped the shiny dime,22.48,2.94
11,computer,344,The actor gave the football to the team,23.13,3.39
11,computer,339,The commander listened to the soldier,24.51,3.11
11,computer,336,The editor drank tea at dinner,25.65,4.07
11,computer,338,The soldier crossed the field,26.24,3.41
11,computer,341,The beach was empty,26.33,3.63
11,computer,343,The judge met the mayor,26.36,3.06
11,computer,337,The artist drew the river,27.41,2.30
11,computer,342,The doctor stole the book,27.57,2.61
11,computer,335,The window was dusty,29.17,3.61
12,spring,228,The family was happy,2.11,1.37
12,spring,244,The family played at the beach,2.26,1.36
12,spring,245,The family survived the powerful hurricane,3.09,2.34
12,spring,243,The wealthy family celebrated at the party,4.35,1.78
12,spring,242,The politician visited the family,7.06,3.96
12,spring,261,The parent watched the sick child,7.72,4.08
12,spring,246,The priest approached the lonely family,7.81,4.74
12,spring,256,The parent visited the school,10.11,3.99
12,spring,253,The parent shouted at the child,10.12,4.24
12,spring,250,The couple planned the vacation,12.27,4.35
12,spring,260,The parent took the cellphone,12.36,4.11
12,spring,254,The happy couple visited the embassy,12.54,4.11
12,spring,248,The parent bought the magazine,13.15,4.08
12,spring,259,The couple laughed at dinner,14.05,4.84
12,spring,255,The wealthy couple left the theater,14.85,4.31
12,spring,249,The couple read on the beach,15.24,5.26
12,spring,257,The happy child found the dime,16.39,4.31
12,spring,251,The child broke the glass in the restaurant,16.40,4.17
12,spring,258,The child gave the flower to the artist,17.77,3.69
12,spring,247,The child held the soft feather,18.36,3.68
12,spring,252,The angry child threw the book,19.13,4.30
12,spring,267,The girl dropped the shiny dime,22.48,2.94
12,spring,271,The actor gave the football to the team,23.13,3.39
12,spring,266,The commander listened to the soldier,24.51,3.11
12,spring,263,The editor drank tea at dinner,25.65,4.07
12,spring,265,The soldier crossed the field,26.24,3.41
12,spring,268,The beach was empty,26.33,3.63
12,spring,270,The judge met the mayor,26.36,3.06
12,spring,264,The artist drew the river,27.41,2.30
12,spring,269,The doctor stole the book,27.57,2.61
12,spring,262,The window was dusty,29.17,3.61
13,tourist,212,The family was happy,2.11,1.37
13,tourist,220,The family played at the beach,2.26,1.36
13,tourist,224,The family survived the powerful hurricane,3.09,2.34
13,tourist,219,The wealthy family celebrated at the party,4.35,1.78
13,tourist,214,The politician visited the family,7.06,3.96
13,tourist,374,The parent watched the sick child,7.72,4.08
13,tourist,226,The priest approached the lonely family,7.81,4.74
13,tourist,348,The parent visited the school,10.11,3.99
13,tourist,307,The parent shouted at the child,10.12,4.24
13,tourist,263,The couple planned the vacation,12.27,4.35
13,tourist,370,The parent took the cellphone,12.36,4.11
13,tourist,322,The happy couple visited the embassy,12.54,4.11
13,tourist,238,The parent bought the magazine,13.15,4.08
13,tourist,360,The couple laughed at dinner,14.05,4.84
13,tourist,334,The wealthy couple left the theater,14.85,4.31
13,tourist,251,The couple read on the beach,15.24,5.26
13,tourist,350,The happy child found the dime,16.39,4.31
13,tourist,267,The child broke the glass in the restaurant,16.40,4.17
13,tourist,359,The child gave the flower to the artist,17.77,3.69
13,tourist,233,The child held the soft feather,18.36,3.68
13,tourist,287,The angry child threw the book,19.13,4.30
13,tourist,401,The girl dropped the shiny dime,22.48,2.94
13,tourist,447,The actor gave the football to the team,23.13,3.39
13,tourist,400,The commander listened to the soldier,24.51,3.11
13,tourist,392,The editor drank tea at dinner,25.65,4.07
13,tourist,399,The soldier crossed the field,26.24,3.41
13,tourist,431,The beach was empty,26.33,3.63
13,tourist,446,The judge met the mayor,26.36,3.06
13,tourist,393,The artist drew the river,27.41,2.30
13,tourist,434,The doctor stole the book,27.57,2.61
13,tourist,377,The window was dusty,29.17,3.61
14,eat,213,The family was happy,2.11,1.37
14,eat,233,The family played at the beach,2.26,1.36
14,eat,256,The family survived the powerful hurricane,3.09,2.34
14,eat,229,The wealthy family celebrated at the party,4.35,1.78
14,eat,221,The politician visited the family,7.06,3.96
14,eat,402,The parent watched the sick child,7.72,4.08
14,eat,257,The priest approached the lonely family,7.81,4.74
14,eat,343,The parent visited the school,10.11,3.99
14,eat,310,The parent shouted at the child,10.12,4.24
14,eat,290,The couple planned the vacation,12.27,4.35
14,eat,401,The parent took the cellphone,12.36,4.11
14,eat,311,The happy couple visited the embassy,12.54,4.11
14,eat,277,The parent bought the magazine,13.15,4.08
14,eat,400,The couple laughed at dinner,14.05,4.84
14,eat,330,The wealthy couple left the theater,14.85,4.31
14,eat,279,The couple read on the beach,15.24,5.26
14,eat,346,The happy child found the dime,16.39,4.31
14,eat,292,The child broke the glass in the restaurant,16.40,4.17
14,eat,399,The child gave the flower to the artist,17.77,3.69
14,eat,261,The child held the soft feather,18.36,3.68
14,eat,294,The angry child threw the book,19.13,4.30
14,eat,408,The girl dropped the shiny dime,22.48,2.94
14,eat,412,The actor gave the football to the team,23.13,3.39
14,eat,407,The commander listened to the soldier,24.51,3.11
14,eat,404,The editor drank tea at dinner,25.65,4.07
14,eat,406,The soldier crossed the field,26.24,3.41
14,eat,409,The beach was empty,26.33,3.63
14,eat,411,The judge met the mayor,26.36,3.06
14,eat,405,The artist drew the river,27.41,2.30
14,eat,410,The doctor stole the book,27.57,2.61
14,eat,403,The window was dusty,29.17,3.61
15,magazine,218,The family was happy,2.11,1.37
15,magazine,252,The family played at the beach,2.26,1.36
15,magazine,290,The family survived the powerful hurricane,3.09,2.34
15,magazine,239,The wealthy family celebrated at the party,4.35,1.78
15,magazine,219,The politician visited the family,7.06,3.96
15,magazine,382,The parent watched the sick child,7.72,4.08
15,magazine,300,The priest approached the lonely family,7.81,4.74
15,magazine,361,The parent visited the school,10.11,3.99
15,magazine,343,The parent shouted at the child,10.12,4.24
15,magazine,319,The couple planned the vacation,12.27,4.35
15,magazine,379,The parent took the cellphone,12.36,4.11
15,magazine,349,The happy couple visited the embassy,12.54,4.11
15,magazine,306,The parent bought the magazine,13.15,4.08
15,magazine,367,The couple laughed at dinner,14.05,4.84
15,magazine,353,The wealthy couple left the theater,14.85,4.31
15,magazine,311,The couple read on the beach,15.24,5.26
15,magazine,364,The happy child found the dime,16.39,4.31
15,magazine,327,The child broke the glass in the restaurant,16.40,4.17
15,magazine,366,The child gave the flower to the artist,17.77,3.69
15,magazine,301,The child held the soft feather,18.36,3.68
15,magazine,341,The angry child threw the book,19.13,4.30
15,magazine,438,The girl dropped the shiny dime,22.48,2.94
15,magazine,448,The actor gave the football to the team,23.13,3.39
15,magazine,437,The commander listened to the soldier,24.51,3.11
15,magazine,408,The editor drank tea at dinner,25.65,4.07
15,magazine,420,The soldier crossed the field,26.24,3.41
15,magazine,440,The beach was empty,26.33,3.63
15,magazine,443,The judge met the mayor,26.36,3.06
15,magazine,412,The artist drew the river,27.41,2.30
15,magazine,442,The doctor stole the book,27.57,2.61
15,magazine,405,The window was dusty,29.17,3.61
16,angry,222,The family was happy,2.11,1.37
16,angry,254,The family played at the beach,2.26,1.36
16,angry,282,The family survived the powerful hurricane,3.09,2.34
16,angry,246,The wealthy family celebrated at the party,4.35,1.78
16,angry,223,The politician visited the family,7.06,3.96
16,angry,323,The parent watched the sick child,7.72,4.08
16,angry,283,The priest approached the lonely family,7.81,4.74
16,angry,304,The parent visited the school,10.11,3.99
16,angry,301,The parent shouted at the child,10.12,4.24
16,angry,297,The couple planned the vacation,12.27,4.35
16,angry,309,The parent took the cellphone,12.36,4.11
16,angry,302,The happy couple visited the embassy,12.54,4.11
16,angry,295,The parent bought the magazine,13.15,4.08
16,angry,308,The couple laughed at dinner,14.05,4.84
16,angry,303,The wealthy couple left the theater,14.85,4.31
16,angry,296,The couple read on the beach,15.24,5.26
16,angry,306,The happy child found the dime,16.39,4.31
16,angry,298,The child broke the glass in the restaurant,16.40,4.17
16,angry,307,The child gave the flower to the artist,17.77,3.69
16,angry,289,The child held the soft feather,18.36,3.68
16,angry,299,The angry child threw the book,19.13,4.30
16,angry,394,The girl dropped the shiny dime,22.48,2.94
16,angry,398,The actor gave the football to the team,23.13,3.39
16,angry,393,The commander listened to the soldier,24.51,3.11
16,angry,369,The editor drank tea at dinner,25.65,4.07
16,angry,392,The soldier crossed the field,26.24,3.41
16,angry,395,The beach was empty,26.33,3.63
16,angry,397,The judge met the mayor,26.36,3.06
16,angry,370,The artist drew the river,27.41,2.30
16,angry,396,The doctor stole the book,27.57,2.61
16,angry,354,The window was dusty,29.17,3.61
17,park,214,The family was happy,2.11,1.37
17,park,235,The family played at the beach,2.26,1.36
17,park,236,The family survived the powerful hurricane,3.09,2.34
17,park,234,The wealthy family celebrated at the party,4.35,1.78
17,park,219,The politician visited the family,7.06,3.96
17,park,281,The parent watched the sick child,7.72,4.08
17,park,238,The priest approached the lonely family,7.81,4.74
17,park,261,The parent visited the school,10.11,3.99
17,park,250,The parent shouted at the child,10.12,4.24
17,park,247,The couple planned the vacation,12.27,4.35
17,park,268,The parent took the cellphone,12.36,4.11
17,park,256,The happy couple visited the embassy,12.54,4.11
17,park,245,The parent bought the magazine,13.15,4.08
17,park,266,The couple laughed at dinner,14.05,4.84
17,park,260,The wealthy couple left the theater,14.85,4.31
17,park,246,The couple read on the beach,15.24,5.26
17,park,262,The happy child found the dime,16.39,4.31
17,park,248,The child broke the glass in the restaurant,16.40,4.17
17,park,263,The child gave the flower to the artist,17.77,3.69
17,park,242,The child held the soft feather,18.36,3.68
17,park,249,The angry child threw the book,19.13,4.30
17,park,426,The girl dropped the shiny dime,22.48,2.94
17,park,445,The actor gave the football to the team,23.13,3.39
17,park,423,The commander listened to the soldier,24.51,3.11
17,park,288,The editor drank tea at dinner,25.65,4.07
17,park,410,The soldier crossed the field,26.24,3.41
17,park,427,The beach was empty,26.33,3.63
17,park,441,The judge met the mayor,26.36,3.06
17,park,389,The artist drew the river,27.41,2.30
17,park,438,The doctor stole the book,27.57,2.61
17,park,287,The window was dusty,29.17,3.61
18,wealthy,213,The family was happy,2.11,1.37
18,wealthy,258,The family played at the beach,2.26,1.36
18,wealthy,275,The family survived the powerful hurricane,3.09,2.34
18,wealthy,244,The wealthy family celebrated at the party,4.35,1.78
18,wealthy,225,The politician visited the family,7.06,3.96
18,wealthy,386,The parent watched the sick child,7.72,4.08
18,wealthy,292,The priest approached the lonely family,7.81,4.74
18,wealthy,342,The parent visited the school,10.11,3.99
18,wealthy,323,The parent shouted at the child,10.12,4.24
18,wealthy,316,The couple planned the vacation,12.27,4.35
18,wealthy,384,The parent took the cellphone,12.36,4.11
18,wealthy,334,The happy couple visited the embassy,12.54,4.11
18,wealthy,310,The parent bought the magazine,13.15,4.08
18,wealthy,360,The couple laughed at dinner,14.05,4.84
18,wealthy,341,The wealthy couple left the theater,14.85,4.31
18,wealthy,314,The couple read on the beach,15.24,5.26
18,wealthy,344,The happy child found the dime,16.39,4.31
18,wealthy,317,The child broke the glass in the restaurant,16.40,4.17
18,wealthy,357,The child gave the flower to the artist,17.77,3.69
18,wealthy,296,The child held the soft feather,18.36,3.68
18,wealthy,318,The angry child threw the book,19.13,4.30
18,wealthy,424,The girl dropped the shiny dime,22.48,2.94
18,wealthy,447,The actor gave the football to the team,23.13,3.39
18,wealthy,418,The commander listened to the soldier,24.51,3.11
18,wealthy,404,The editor drank tea at dinner,25.65,4.07
18,wealthy,409,The soldier crossed the field,26.24,3.41
18,wealthy,428,The beach was empty,26.33,3.63
18,wealthy,446,The judge met the mayor,26.36,3.06
18,wealthy,406,The artist drew the river,27.41,2.30
18,wealthy,432,The doctor stole the book,27.57,2.61
18,wealthy,400,The window was dusty,29.17,3.61
19,storm,215,The family was happy,2.11,1.37
19,storm,288,The family played at the beach,2.26,1.36
19,storm,307,The family survived the powerful hurricane,3.09,2.34
19,storm,278,The wealthy family celebrated at the party,4.35,1.78
19,storm,270,The politician visited the family,7.06,3.96
19,storm,402,The parent watched the sick child,7.72,4.08
19,storm,320,The priest approached the lonely family,7.81,4.74
19,storm,375,The parent visited the school,10.11,3.99
19,storm,371,The parent shouted at the child,10.12,4.24
19,storm,351,The couple planned the vacation,12.27,4.35
19,storm,398,The parent took the cellphone,12.36,4.11
19,storm,372,The happy couple visited the embassy,12.54,4.11
19,storm,338,The parent bought the magazine,13.15,4.08
19,storm,387,The couple laughed at dinner,14.05,4.84
19,storm,373,The wealthy couple left the theater,14.85,4.31
19,storm,344,The couple read on the beach,15.24,5.26
19,storm,378,The happy child found the dime,16.39,4.31
19,storm,362,The child broke the glass in the restaurant,16.40,4.17
19,storm,380,The child gave the flower to the artist,17.77,3.69
19,storm,327,The child held the soft feather,18.36,3.68
19,storm,369,The angry child threw the book,19.13,4.30
19,storm,418,The girl dropped the shiny dime,22.48,2.94
19,storm,422,The actor gave the football to the team,23.13,3.39
19,storm,417,The commander listened to the soldier,24.51,3.11
19,storm,414,The editor drank tea at dinner,25.65,4.07
19,storm,416,The soldier crossed the field,26.24,3.41
19,storm,419,The beach was empty,26.33,3.63
19,storm,421,The judge met the mayor,26.36,3.06
19,storm,415,The artist drew the river,27.41,2.30
19,storm,420,The doctor stole the book,27.57,2.61
19,storm,413,The window was dusty,29.17,3.61
20,soccer,211,The family was happy,2.11,1.37
20,soccer,241,The family played at the beach,2.26,1.36
20,soccer,242,The family survived the powerful hurricane,3.09,2.34
20,soccer,235,The wealthy family celebrated at the party,4.35,1.78
20,soccer,214,The politician visited the family,7.06,3.96
20,soccer,417,The parent watched the sick child,7.72,4.08
20,soccer,249,The priest approached the lonely family,7.81,4.74
20,soccer,383,The parent visited the school,10.11,3.99
20,soccer,340,The parent shouted at the child,10.12,4.24
20,soccer,280,The couple planned the vacation,12.27,4.35
20,soccer,395,The parent took the cellphone,12.36,4.11
20,soccer,356,The happy couple visited the embassy,12.54,4.11
20,soccer,268,The parent bought the magazine,13.15,4.08
20,soccer,394,The couple laughed at dinner,14.05,4.84
20,soccer,376,The wealthy couple left the theater,14.85,4.31
20,soccer,271,The couple read on the beach,15.24,5.26
20,soccer,385,The happy child found the dime,16.39,4.31
20,soccer,298,The child broke the glass in the restaurant,16.40,4.17
20,soccer,393,The child gave the flower to the artist,17.77,3.69
20,soccer,255,The child held the soft feather,18.36,3.68
20,soccer,333,The angry child threw the book,19.13,4.30
20,soccer,428,The girl dropped the shiny dime,22.48,2.94
20,soccer,432,The actor gave the football to the team,23.13,3.39
20,soccer,427,The commander listened to the soldier,24.51,3.11
20,soccer,424,The editor drank tea at dinner,25.65,4.07
20,soccer,426,The soldier crossed the field,26.24,3.41
20,soccer,429,The beach was empty,26.33,3.63
20,soccer,431,The judge met the mayor,26.36,3.06
20,soccer,425,The artist drew the river,27.41,2.30
20,soccer,430,The doctor stole the book,27.57,2.61
20,soccer,423,The window was dusty,29.17,3.61
21,kick,222,The family was happy,2.11,1.37
21,kick,252,The family played at the beach,2.26,1.36
21,kick,259,The family survived the powerful hurricane,3.09,2.34
21,kick,242,The wealthy family celebrated at the party,4.35,1.78
21,kick,241,The politician visited the family,7.06,3.96
21,kick,417,The parent watched the sick child,7.72,4.08
21,kick,271,The priest approached the lonely family,7.81,4.74
21,kick,394,The parent visited the school,10.11,3.99
21,kick,379,The parent shouted at the child,10.12,4.24
21,kick,307,The couple planned the vacation,12.27,4.35
21,kick,410,The parent took the cellphone,12.36,4.11
21,kick,385,The happy couple visited the embassy,12.54,4.11
21,kick,297,The parent bought the magazine,13.15,4.08
21,kick,408,The couple laughed at dinner,14.05,4.84
21,kick,390,The wealthy couple left the theater,14.85,4.31
21,kick,302,The couple read on the beach,15.24,5.26
21,kick,395,The happy child found the dime,16.39,4.31
21,kick,340,The child broke the glass in the restaurant,16.40,4.17
21,kick,405,The child gave the flower to the artist,17.77,3.69
21,kick,280,The child held the soft feather,18.36,3.68
21,kick,347,The angry child threw the book,19.13,4.30
21,kick,434,The girl dropped the shiny dime,22.48,2.94
21,kick,443,The actor gave the football to the team,23.13,3.39
21,kick,433,The commander listened to the soldier,24.51,3.11
21,kick,424,The editor drank tea at dinner,25.65,4.07
21,kick,426,The soldier crossed the field,26.24,3.41
21,kick,436,The beach was empty,26.33,3.63
21,kick,442,The judge met the mayor,26.36,3.06
21,kick,425,The artist drew the river,27.41,2.30
21,kick,441,The doctor stole the book,27.57,2.61
21,kick,423,The window was dusty,29.17,3.61
22,bird,217,The family was happy,2.11,1.37
22,bird,262,The family played at the beach,2.26,1.36
22,bird,269,The family survived the powerful hurricane,3.09,2.34
22,bird,260,The wealthy family celebrated at the party,4.35,1.78
22,bird,257,The politician visited the family,7.06,3.96
22,bird,414,The parent watched the sick child,7.72,4.08
22,bird,270,The priest approached the lonely family,7.81,4.74
22,bird,392,The parent visited the school,10.11,3.99
22,bird,368,The parent shouted at the child,10.12,4.24
22,bird,328,The couple planned the vacation,12.27,4.35
22,bird,407,The parent took the cellphone,12.36,4.11
22,bird,381,The happy couple visited the embassy,12.54,4.11
22,bird,294,The parent bought the magazine,13.15,4.08
22,bird,406,The couple laughed at dinner,14.05,4.84
22,bird,382,The wealthy couple left the theater,14.85,4.31
22,bird,319,The couple read on the beach,15.24,5.26
22,bird,397,The happy child found the dime,16.39,4.31
22,bird,332,The child broke the glass in the restaurant,16.40,4.17
22,bird,399,The child gave the flower to the artist,17.77,3.69
22,bird,277,The child held the soft feather,18.36,3.68
22,bird,342,The angry child threw the book,19.13,4.30
22,bird,436,The girl dropped the shiny dime,22.48,2.94
22,bird,440,The actor gave the football to the team,23.13,3.39
22,bird,435,The commander listened to the soldier,24.51,3.11
22,bird,430,The editor drank tea at dinner,25.65,4.07
22,bird,434,The soldier crossed the field,26.24,3.41
22,bird,437,The beach was empty,26.33,3.63
22,bird,439,The judge met the mayor,26.36,3.06
22,bird,433,The artist drew the river,27.41,2.30
22,bird,438,The doctor stole the book,27.57,2.61
22,bird,429,The window was dusty,29.17,3.61
23,teacher,226,The family was happy,2.11,1.37
23,teacher,273,The family played at the beach,2.26,1.36
23,teacher,284,The family survived the powerful hurricane,3.09,2.34
23,teacher,253,The wealthy family celebrated at the party,4.35,1.78
23,teacher,251,The politician visited the family,7.06,3.96
23,teacher,387,The parent watched the sick child,7.72,4.08
23,teacher,286,The priest approached the lonely family,7.81,4.74
23,teacher,363,The parent visited the school,10.11,3.99
23,teacher,358,The parent shouted at the child,10.12,4.24
23,teacher,324,The couple planned the vacation,12.27,4.35
23,teacher,386,The parent took the cellphone,12.36,4.11
23,teacher,361,The happy couple visited the embassy,12.54,4.11
23,teacher,321,The parent bought the magazine,13.15,4.08
23,teacher,375,The couple laughed at dinner,14.05,4.84
23,teacher,362,The wealthy couple left the theater,14.85,4.31
23,teacher,322,The couple read on the beach,15.24,5.26
23,teacher,364,The happy child found the dime,16.39,4.31
23,teacher,325,The child broke the glass in the restaurant,16.40,4.17
23,teacher,372,The child gave the flower to the artist,17.77,3.69
23,teacher,295,The child held the soft feather,18.36,3.68
23,teacher,335,The angry child threw the book,19.13,4.30
23,teacher,439,The girl dropped the shiny dime,22.48,2.94
23,teacher,449,The actor gave the football to the team,23.13,3.39
23,teacher,421,The commander listened to the soldier,24.51,3.11
23,teacher,389,The editor drank tea at dinner,25.65,4.07
23,teacher,396,The soldier crossed the field,26.24,3.41
23,teacher,443,The beach was empty,26.33,3.63
23,teacher,448,The judge met the mayor,26.36,3.06
23,teacher,395,The artist drew the river,27.41,2.30
23,teacher,444,The doctor stole the book,27.57,2.61
23,teacher,388,The window was dusty,29.17,3.61
24,dog,211,The family was happy,2.11,1.37
24,dog,214,The family played at the beach,2.26,1.36
24,dog,215,The family survived the powerful hurricane,3.09,2.34
24,dog,213,The wealthy family celebrated at the party,4.35,1.78
24,dog,212,The politician visited the family,7.06,3.96
24,dog,320,The parent watched the sick child,7.72,4.08
24,dog,216,The priest approached the lonely family,7.81,4.74
24,dog,277,The parent visited the school,10.11,3.99
24,dog,274,The parent shouted at the child,10.12,4.24
24,dog,250,The couple planned the vacation,12.27,4.35
24,dog,284,The parent took the cellphone,12.36,4.11
24,dog,275,The happy couple visited the embassy,12.54,4.11
24,dog,245,The parent bought the magazine,13.15,4.08
24,dog,282,The couple laughed at dinner,14.05,4.84
24,dog,276,The wealthy couple left the theater,14.85,4.31
24,dog,247,The couple read on the beach,15.24,5.26
24,dog,278,The happy child found the dime,16.39,4.31
24,dog,272,The child broke the glass in the restaurant,16.40,4.17
24,dog,279,The child gave the flower to the artist,17.77,3.69
24,dog,242,The child held the soft feather,18.36,3.68
24,dog,273,The angry child threw the book,19.13,4.30
24,dog,420,The girl dropped the shiny dime,22.48,2.94
24,dog,427,The actor gave the football to the team,23.13,3.39
24,dog,419,The commander listened to the soldier,24.51,3.11
24,dog,376,The editor drank tea at dinner,25.65,4.07
24,dog,418,The soldier crossed the field,26.24,3.41
24,dog,421,The beach was empty,26.33,3.63
24,dog,423,The judge met the mayor,26.36,3.06
24,dog,378,The artist drew the river,27.41,2.30
24,dog,422,The doctor stole the book,27.57,2.61
24,dog,371,The window was dusty,29.17,3.61
25,door,225,The family was happy,2.11,1.37
25,door,265,The family played at the beach,2.26,1.36
25,door,273,The family survived the powerful hurricane,3.09,2.34
25,door,259,The wealthy family celebrated at the party,4.35,1.78
25,door,232,The politician visited the family,7.06,3.96
25,door,403,The parent watched the sick child,7.72,4.08
25,door,274,The priest approached the lonely family,7.81,4.74
25,door,388,The parent visited the school,10.11,3.99
25,door,337,The parent shouted at the child,10.12,4.24
25,door,318,The couple planned the vacation,12.27,4.35
25,door,402,The parent took the cellphone,12.36,4.11
25,door,355,The happy couple visited the embassy,12.54,4.11
25,door,303,The parent bought the magazine,13.15,4.08
25,door,401,The couple laughed at dinner,14.05,4.84
25,door,381,The wealthy couple left the theater,14.85,4.31
25,door,309,The couple read on the beach,15.24,5.26
25,door,390,The happy child found the dime,16.39,4.31
25,door,326,The child broke the glass in the restaurant,16.40,4.17
25,door,394,The child gave the flower to the artist,17.77,3.69
25,door,275,The child held the soft feather,18.36,3.68
25,door,329,The angry child threw the book,19.13,4.30
25,door,422,The girl dropped the shiny dime,22.48,2.94
25,door,445,The actor gave the football to the team,23.13,3.39
25,door,416,The commander listened to the soldier,24.51,3.11
25,door,407,The editor drank tea at dinner,25.65,4.07
25,door,415,The soldier crossed the field,26.24,3.41
25,door,435,The beach was empty,26.33,3.63
25,door,444,The judge met the mayor,26.36,3.06
25,door,413,The artist drew the river,27.41,2.30
25,door,441,The doctor stole the book,27.57,2.61
25,door,404,The window was dusty,29.17,3.61


==> anc/readme_anc.txt <==
This document contains a list of ancillary files included with the following publication:
Glasgow KA, Roos MJ, Haufler AJ, Chevillet MA, Wolmetz ME (2016). Evaluating semantic models with word-sentence relatedness.


Ancillary Files
===============

readme_anc.txt
   This text file.

concepts.csv
   CSV file with header.
   Contains list of 25 concepts and concept ID numbers.

sentences.csv
   CSV file with header.
   Contains list of 240 sentences and sentence ID numbers.

word-sentence_pairs.csv
   CSV file with header.
   Contains 775 rows of word-sentence pairings, specified by concept and sentence ID numbers.

mean_ranks_mds.csv
   CSV file with header.
   Contains mean and standard deviations of word-sentence rankings from the MDS task, ordered by mean value.

mean_ranks_free-rank.csv
   CSV file with header.
   Contains mean and standard deviations of word-sentence rankings from the free-rank task, ordered by mean value.



==> anc/sentences_glasgow2016.csv <==
sentenceID,sentence
211,The family was happy
212,The politician visited the family
213,The wealthy family celebrated at the party
214,The family played at the beach
215,The family survived the powerful hurricane
216,The priest approached the lonely family
217,The child held the soft feather
218,The parent bought the magazine
219,The couple read on the beach
220,The couple planned the vacation
221,The child broke the glass in the restaurant
222,The angry child threw the book
223,The parent shouted at the child
224,The happy couple visited the embassy
225,The wealthy couple left the theater
226,The parent visited the school
227,The happy child found the dime
228,The child gave the flower to the artist
229,The couple laughed at dinner
230,The parent took the cellphone
231,The parent watched the sick child
232,The window was dusty
233,The editor drank tea at dinner
234,The artist drew the river
235,The soldier crossed the field
236,The commander listened to the soldier
237,The girl dropped the shiny dime
238,The beach was empty
239,The doctor stole the book
240,The judge met the mayor
241,The actor gave the football to the team
242,The team played soccer in spring
243,The trial ended in spring
244,The corn grew in spring
245,The dog ran in the park
246,The park was empty in winter
247,The horse walked through the green field
248,The tree grew in the park
249,The girl saw a horse in the park
250,The engineer walked in the peaceful park
251,The teacher visited the beach in summer
252,The summer was hot
253,The school was empty during the summer
254,The tree was green
255,The green car crossed the bridge
256,The flower was yellow
257,The green duck slept under the tree
258,The woman took the flower from the field
259,The bicycle blocked the green door
260,The yellow bird flew over the field
261,The driver wanted cold tea
262,The duck flew
263,The minister visited the prison
264,The doctor helped the injured policeman
265,The guard opened the window
266,The commander negotiated with the council
267,The politician celebrated at the hotel
268,The team celebrated
269,The egg was blue
270,The red plane flew through the cloud
271,The man lost the ticket to soccer
272,The old doctor walked through the hospital
273,The student walked along the long hall
274,The young policeman walked to the theater
275,The wealthy author walked into the office
276,The dog broke the television
277,The dog ate the egg
278,The street was empty at night
279,The dog drank water
280,The boy kicked the stone along the street
281,The mouse ran into the forest
282,The diplomat bought the aggressive dog
283,The street was dark
284,The yellow dog approached the friendly teacher
285,The activist marched at the trial
286,The army marched past the school
287,The tourist hiked through the forest
288,The artist hiked along the mountain
289,The mob approached the embassy
290,The editor carried the magazine to the meeting
291,The dangerous criminal stole the television
292,The wealthy farmer fed the horse
293,The doctor bought the used boat
294,The commander ate chicken at dinner
295,The student planned the protest
296,The banker watched the peaceful protest
297,The voter went to the protest
298,The protest was loud
299,The council feared the protest
300,The reporter interviewed the politician during the debate
301,The reporter met the angry doctor
302,The angry activist broke the chair
303,The angry lawyer left the office
304,The policeman arrested the angry driver
305,The politician watched the trial
306,The reporter spoke to the loud mob
307,The mob damaged the hotel
308,The mayor negotiated with the mob
309,The mob was dangerous
310,The wealthy politician liked coffee
311,The voter read about the election
312,The soldier arrested the injured activist
313,The activist listened to the tired victim
314,The glass was cold
315,The army built the small hospital
316,The boat crossed the small lake
317,The young author spoke to the editor
318,The worker fixed the door at the church
319,The company delivered the computer
320,The computer was new
321,The teacher used the computer
322,The computer was on the desk
323,The businessman lost the computer at the airport
324,The engineer built the computer
325,The scientist spoke to the student
326,The baseball was in the office
327,The author interviewed the scientist after the flood
328,The scientist watched the duck
329,The young engineer worked in the office
330,The cellphone was black
331,The activist dropped the new cellphone
332,The clever scientist worked at the lab
333,The accident destroyed the empty lab
334,The expensive camera was in the lab
335,The teacher broke the small camera
336,The lonely patient listened to the loud television
337,The baseball broke the window
338,The storm was powerful
339,The witness went to the trial
340,The boy held the football
341,The minister lost the spiritual magazine
342,The bird was red
343,The reporter ate at the new restaurant
344,The cloud was white
345,The witness spoke to the lawyer
346,The lawyer drank coffee
347,The lawyer was friendly
348,The tired lawyer visited the island
349,The journalist interviewed the judge
350,The judge stayed at the hotel during the vacation
351,The old judge saw the dark cloud
352,The judge lost the dime
353,The reporter wrote about the trial
354,The witness shouted during the trial
355,The tired jury left the court
356,The jury watched the witness
357,The jury listened to the famous businessman
358,The terrorist stole the car
359,The victim feared the criminal
360,The tourist was friendly
361,The used book was on the table
362,The bridge survived the flood
363,The engineer gave a book to the student
364,The magazine was in the car
365,The minister spoke to the injured patient
366,The policeman interviewed the young victim
367,The reporter interviewed the dangerous terrorist
368,The diplomat negotiated at the embassy
369,The diplomat shouted at the soldier
370,The artist shouted in the hotel
371,The mayor listened to the voter
372,The cloud blocked the sun
373,The soldier delivered the medicine during the flood
374,The woman helped the sick tourist
375,The flood was dangerous
376,The artist found the red ball
377,The woman bought medicine at the store
378,The medicine was on the table
379,The patient put the medicine in the cabinet
380,The flood damaged the hospital
381,The famous diplomat left the hospital
382,The patient survived
383,The tired patient slept in the dark hospital
384,The banker was injured in the accident
385,The farmer liked soccer
386,The banker bought the expensive boat
387,The storm ended during the morning
388,The door was blue
389,The car approached the river
390,The commander opened the heavy door
391,The dime was new
392,The duck was aggressive
393,The aggressive team took the baseball
394,The soldier kicked the door
395,The author kicked the desk
396,The teacher worked at the new school
397,The feather was blue
398,The storm destroyed the theater
399,The tourist ate bread on vacation
400,The old farmer ate at the expensive hotel
401,The tourist went to the restaurant
402,The woman left the restaurant after the storm
403,The big horse drank from the lake
404,The banker drank cold water
405,The restaurant was loud at night
406,The chicken was expensive at the restaurant
407,The artist liked chicken
408,The coffee was hot
409,The diplomat was wealthy
410,The boy threw the baseball over the fence
411,The mayor dropped the glass
412,The council read the agreement
413,The small boy feared the storm
414,The hurricane damaged the boat
415,The accident damaged the yellow car
416,The editor damaged the bicycle
417,The artist kicked the football
418,The businessman slept on the expensive bed
419,The injured horse slept at night
420,The policeman read the newspaper
421,The ticket was on the red desk
422,The guard slept near the door
423,The young girl played soccer
424,The businessman watched soccer
425,The horse kicked the fence
426,The team lost the football in the forest
427,The happy girl played in the forest
428,The editor gave cash to the driver
429,The duck lived at the lake
430,The girl saw the small bird
431,The vacation was peaceful
432,The criminal wanted cash
433,The bird landed on the bridge
434,The tourist found a bird in the theater
435,The dusty feather landed on the highway
436,The white feather was under the tree
437,The man read the newspaper in church
438,The man saw the fish in the river
439,The school was famous
440,The magazine was yellow
441,The old man threw the stone into the lake
442,The man saw the dead mouse
443,The criminal put the book on the desk
444,The red pencil was on the desk
445,The fish lived in the river
446,The businessman laughed in the theater
447,The minister found cash at the airport
448,The young student read at the desk
449,The small church was near the school
450,The pilot was friendly


==> anc/word-sentence_pairs_glasgow2016.csv <==
conceptID,sentenceID
1,211
1,212
1,213
1,214
1,215
1,216
1,217
1,218
1,219
1,220
1,221
1,222
1,223
1,224
1,225
1,226
1,227
1,228
1,229
1,230
1,231
1,232
1,233
1,234
1,235
1,236
1,237
1,238
1,239
1,240
1,241
2,217
2,221
2,222
2,223
2,226
2,227
2,228
2,231
2,242
2,251
2,253
2,254
2,273
2,283
2,284
2,286
2,295
2,321
2,325
2,335
2,363
2,391
2,396
2,397
2,409
2,411
2,412
2,439
2,444
2,448
2,449
3,217
3,221
3,222
3,223
3,227
3,228
3,230
3,231
3,237
3,280
3,281
3,315
3,316
3,330
3,331
3,335
3,352
3,377
3,391
3,403
3,413
3,430
3,435
3,436
3,440
3,442
3,445
3,446
3,447
3,449
3,450
4,223
4,229
4,236
4,266
4,300
4,306
4,308
4,313
4,317
4,324
4,325
4,327
4,328
4,336
4,345
4,349
4,354
4,357
4,358
4,365
4,366
4,367
4,368
4,369
4,370
4,371
4,372
4,373
4,374
4,375
4,376
5,221
5,232
5,234
5,237
5,264
5,265
5,269
5,276
5,291
5,293
5,302
5,307
5,312
5,314
5,331
5,333
5,335
5,337
5,338
5,365
5,380
5,384
5,394
5,395
5,398
5,411
5,414
5,415
5,416
5,419
5,425
6,240
6,243
6,255
6,285
6,303
6,304
6,305
6,312
6,332
6,339
6,345
6,346
6,347
6,348
6,349
6,350
6,351
6,352
6,353
6,354
6,355
6,356
6,357
6,368
6,383
6,428
6,429
6,431
6,432
6,433
6,437
7,212
7,222
7,244
7,267
7,285
7,286
7,289
7,295
7,296
7,297
7,298
7,299
7,300
7,301
7,302
7,303
7,304
7,305
7,306
7,307
7,308
7,309
7,310
7,311
7,312
7,313
7,314
7,315
7,316
7,317
7,318
8,224
8,240
8,243
8,285
8,303
8,304
8,305
8,312
8,326
8,329
8,339
8,345
8,346
8,347
8,348
8,349
8,350
8,351
8,352
8,353
8,354
8,355
8,356
8,357
8,358
8,359
8,360
8,361
8,362
8,363
8,364
9,231
9,239
9,264
9,272
9,293
9,299
9,301
9,313
9,315
9,336
9,359
9,365
9,366
9,367
9,373
9,374
9,377
9,378
9,379
9,380
9,381
9,382
9,383
9,384
9,385
9,386
9,387
9,388
9,389
9,390
9,391
10,216
10,218
10,220
10,245
10,247
10,248
10,250
10,258
10,272
10,273
10,274
10,275
10,276
10,277
10,278
10,279
10,280
10,281
10,282
10,283
10,284
10,285
10,286
10,287
10,288
10,289
10,290
10,291
10,292
10,293
10,294
11,230
11,275
11,276
11,291
11,303
11,319
11,320
11,321
11,322
11,323
11,324
11,325
11,326
11,327
11,328
11,329
11,330
11,331
11,332
11,333
11,334
11,335
11,336
11,337
11,338
11,339
11,340
11,341
11,342
11,343
11,344
12,228
12,242
12,243
12,244
12,245
12,246
12,247
12,248
12,249
12,250
12,251
12,252
12,253
12,254
12,255
12,256
12,257
12,258
12,259
12,260
12,261
12,262
12,263
12,264
12,265
12,266
12,267
12,268
12,269
12,270
12,271
13,212
13,214
13,219
13,220
13,224
13,226
13,233
13,238
13,251
13,263
13,267
13,287
13,307
13,322
13,334
13,348
13,350
13,359
13,360
13,370
13,374
13,377
13,392
13,393
13,399
13,400
13,401
13,431
13,434
13,446
13,447
14,213
14,221
14,229
14,233
14,256
14,257
14,261
14,277
14,279
14,290
14,292
14,294
14,310
14,311
14,330
14,343
14,346
14,399
14,400
14,401
14,402
14,403
14,404
14,405
14,406
14,407
14,408
14,409
14,410
14,411
14,412
15,218
15,219
15,239
15,252
15,290
15,300
15,301
15,306
15,311
15,319
15,327
15,341
15,343
15,349
15,353
15,361
15,364
15,366
15,367
15,379
15,382
15,405
15,408
15,412
15,420
15,437
15,438
15,440
15,442
15,443
15,448
16,222
16,223
16,246
16,254
16,282
16,283
16,289
16,295
16,296
16,297
16,298
16,299
16,301
16,302
16,303
16,304
16,306
16,307
16,308
16,309
16,323
16,354
16,369
16,370
16,392
16,393
16,394
16,395
16,396
16,397
16,398
17,214
17,219
17,234
17,235
17,236
17,238
17,242
17,245
17,246
17,247
17,248
17,249
17,250
17,256
17,260
17,261
17,262
17,263
17,266
17,268
17,281
17,287
17,288
17,389
17,410
17,423
17,426
17,427
17,438
17,441
17,445
18,213
18,225
18,244
18,258
18,275
18,292
18,296
18,310
18,314
18,316
18,317
18,318
18,323
18,334
18,341
18,342
18,344
18,357
18,360
18,384
18,386
18,400
18,404
18,406
18,409
18,418
18,424
18,428
18,432
18,446
18,447
19,215
19,270
19,278
19,288
19,307
19,320
19,327
19,338
19,344
19,351
19,362
19,369
19,371
19,372
19,373
19,375
19,378
19,380
19,387
19,398
19,402
19,413
19,414
19,415
19,416
19,417
19,418
19,419
19,420
19,421
19,422
20,211
20,214
20,235
20,241
20,242
20,249
20,255
20,268
20,271
20,280
20,298
20,333
20,340
20,356
20,376
20,383
20,385
20,393
20,394
20,395
20,417
20,423
20,424
20,425
20,426
20,427
20,428
20,429
20,430
20,431
20,432
21,222
21,241
21,242
21,252
21,259
21,271
21,280
21,297
21,302
21,307
21,340
21,347
21,379
21,385
21,390
21,394
21,395
21,405
21,408
21,410
21,417
21,423
21,424
21,425
21,426
21,433
21,434
21,436
21,441
21,442
21,443
22,217
22,257
22,260
22,262
22,269
22,270
22,277
22,294
22,319
22,328
22,332
22,342
22,368
22,381
22,382
22,392
22,397
22,399
22,406
22,407
22,414
22,429
22,430
22,433
22,434
22,435
22,436
22,437
22,438
22,439
22,440
23,226
23,251
23,253
23,273
23,284
23,286
23,295
23,321
23,322
23,324
23,325
23,335
23,358
23,361
23,362
23,363
23,364
23,372
23,375
23,386
23,387
23,388
23,389
23,395
23,396
23,421
23,439
23,443
23,444
23,448
23,449
24,211
24,212
24,213
24,214
24,215
24,216
24,242
24,245
24,247
24,250
24,272
24,273
24,274
24,275
24,276
24,277
24,278
24,279
24,282
24,284
24,320
24,371
24,376
24,378
24,418
24,419
24,420
24,421
24,422
24,423
24,427
25,225
25,232
25,259
25,265
25,273
25,274
25,275
25,303
25,309
25,318
25,326
25,329
25,337
25,355
25,381
25,388
25,390
25,394
25,401
25,402
25,403
25,404
25,407
25,413
25,415
25,416
25,422
25,435
25,441
25,444
25,445

